Universality in the number variance and counting statistics of the real and symplectic Ginibre ensemble

In this article, we compute and compare the statistics of the number of eigenvalues in a centred disc of radius $R$ in all three Ginibre ensembles. We determine the mean and variance as functions of $R$ in the vicinity of the origin, where the real and symplectic ensembles exhibit respectively an additional attraction to or repulsion from the real axis, leading to different results. In the large radius limit, all three ensembles coincide and display a universal bulk behaviour of $O(R^2)$ for the mean, and $O(R)$ for the variance. We present detailed conjectures for the bulk and edge scaling behaviours of the real Ginibre ensemble, having real and complex eigenvalues. For the symplectic ensemble we can go beyond the Gaussian case (corresponding to the Ginibre ensemble) and prove the universality of the full counting statistics both in the bulk and at the edge of the spectrum for rotationally invariant potentials, extending a recent work which considered the mean and the variance. This statistical behaviour coincides with the universality class of the complex Ginibre ensemble, which has been shown to be associated with the ground state of non-interacting fermions in a two-dimensional rotating harmonic trap. All our analytical results and conjectures are corroborated by numerical simulations.

==> figure/ENGinOE.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    123475,       2645]
NotebookOptionsPosition[    121867,       2610]
NotebookOutlinePosition[    122277,       2626]
CellTagsIndexPosition[    122234,       2623]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "10"}], ";"}]], "Input",
 CellChangeTimes->{{3.883039665923397*^9, 3.883039667242738*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"5b3c246c-cdbb-4839-8d83-b1fb56ea0ef5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", "<", "1"}], ",", 
       RowBox[{"a", "^", "2"}], ",", "1"}], "]"}], ",", 
     RowBox[{
      RowBox[{"1", "/", "n"}], " ", "2", 
      RowBox[{"NIntegrate", "[", " ", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{"(", " ", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", 
              RowBox[{"r", "^", "2"}]}], "]"}], " ", 
            RowBox[{"Erfc", "[", " ", 
             RowBox[{
              RowBox[{"Sqrt", "[", "2", "]"}], "r"}], " ", "]"}]}]}], "  ", 
          ")"}], 
         RowBox[{"GammaRegularized", "[", 
          RowBox[{
           RowBox[{"n", "-", "1"}], ",", 
           RowBox[{"r", "^", "2"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "n", "]"}], "a"}]}], "}"}]}], "  ", "]"}]}], 
     " ", ",", " ", 
     RowBox[{
      RowBox[{"1", "/", "n"}], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], " ", 
         RowBox[{"Sum", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "^", "k"}], " ", 
               RowBox[{"k", "!"}]}], ")"}]}], " ", 
            RowBox[{"GammaRegularized", "[", 
             RowBox[{
              RowBox[{"k", "+", 
               RowBox[{"1", "/", "2"}]}], ",", "0", ",", 
              RowBox[{"n", " ", 
               RowBox[{"a", "^", "2"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", 
             RowBox[{"n", "-", "2"}]}], "}"}]}], "   ", "]"}]}], "  ", "+", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", "/", "2"}], "-", "1"}], ")"}]}]}], 
         RowBox[{"1", "/", 
          RowBox[{"Gamma", "[", 
           RowBox[{"n", "/", "2"}], "]"}]}], " ", 
         RowBox[{"NIntegrate", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], 
            RowBox[{"x", "^", 
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}]}], 
            RowBox[{"Erf", "[", 
             RowBox[{"x", "/", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "n", "]"}], "a"}]}], "}"}]}], " ", "]"}]}],
         "   ", "-", " ", 
        RowBox[{"Sum", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "+", 
               RowBox[{"2", "k"}], "-", "3"}], ")"}], "!!"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "2"}], ")"}], "!!"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], " ", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"k", "+", 
                 RowBox[{"n", "/", "2"}], "-", 
                 RowBox[{"1", "/", "2"}]}], ")"}]}]}], "   ", ")"}]}], " ", 
           RowBox[{"GammaRegularized", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "+", "k"}], ",", 
             "0", ",", 
             RowBox[{"n", " ", 
              RowBox[{"a", "^", "2"}]}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{
             RowBox[{"n", "/", "2"}], "-", "1"}]}], "}"}]}], "   ", "]"}]}], 
       "    ", ")"}]}]}], "     ", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "1.25"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1.1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8830396720945454`*^9, 3.8830398021249003`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"c9aafcb4-a7fa-428e-8446-66daa6437b1c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF1Hk41PsXB3BMV4XrChUtom2EO2hRXOathCy5dbOUXKKYoiQlhaKMLWQs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       "]]},
     Annotation[#, "Charting`Private`Tag$990847#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k0lV8XB3BDKZKhWeWihEyRSirPl6SQJkODKWQsIZkpUhmKSIRkDBkS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       "]]},
     Annotation[#, "Charting`Private`Tag$990847#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Xk41AkcBnBnu0ltVm1sG5MVuYpNZEtvsfuUs0OzdkwpI0cRsSbHZGtF
jjapJJRnkrPkzJHahobcxvxGdIzQMI5B4ddsxLLTH9/nfT7/vO8f3/WMwINe
CnJyck6y+5IZfzKWmB2n77Q3eOCgnrN9Z30nxdGVYoWNZmpLe+iaWGzgXKBQ
7MBPk3Cy6QbIqL2srUyhQdf5pWY83Qr+1sxTn7RPwCnfaQ+LbofOOd/kSe1w
MLq+dg+h0/CVUKQ/oR2PcT/v0dP0E8hsYQeNaafB3HL15kB6OIqK44X+m+5D
p2D6cJB/AnxApI0HP8RK172xC3euI0BsMFBeVA0veaowYSwNKuuj9fu21eIM
LdjN8egdJK5sNcw8VocVxXu4sYlZYAgP1Si2NUA+rndcUSEPQc+jGYH6Lagy
W0X19LqP0tOqLhp27eBbuG4LTSxEJstPYurKh7ydyQdxZAmi2PMHPo4TcDlW
du7kmjLIdfbv+ieiE1cUPhX15z+EXoh32CHDLlRdd0Do4QoMSm/+tuxpN6rm
1VRHpithLz4ZeS3oFW4HCLaGFzyC82CSkZbWG1yLejw5R38MSR3jfFOhEKbW
Zxp///AEm9S619kefYsbD3andGU/hQqkHj1kLyZeXGo2sq7Bngm3TzrUfij1
G8jzWbV4xT0u72b8DqqJJhfkqM9QEVfvTpG+Q2m4hly6Nhfeysx+Hk+E4Y9u
963muPAMZlWopg8gGgNCy6Y6bPYx4jl6DMLUaGxk9dV6dHxrvIxpJUZaWEVu
x8nneFIUdctYcQj5MTWcyq0NYMkb7m97O4S4UEqpnlojVHoi9gaUD4Pm5v76
7XAjxLnrk9lnRzCSbbnForgJyRs1laqpozD37S34HNOMpHTvRg+KBDYN634t
cGyBW/IRnuqwBGFtM39bL2/FzC85s2zOGI6JJK0qwlYMiG3CuLHjsKzs6zly
sw13rc3WtntMIK/Joi7VvR2FMUw1H5P3sPcr4VHUeYilejooSt8jbuEPCy0O
D1t7Mu/Ftn9ASfBF6lRgB1INbhW2O0yitCX8HrmEj3O1l1MdqicxeJXD4sr+
7rSWmtOiOwWNBEvWUCYfuwMa6WrxU9j/veM+YxEf7B8Yum3SKRw031JJ0yGg
W5eX4kyfBiukN0KeRiDJhGso4MicxfXKjyfgTSoRzYYkgoR+5orVBBil05T4
KyRyOjzYNv0E/KNc5u2vknDIWEoblpnpUv5S9ToJ2xt9VZfeEYiTMhOTUkgY
mfl5dYoIFFnNzt3MIGGTQotyFxOYfbbYnVtA4olaSrenRLYvUL1c30giNDky
2ugjgfSsU74Xm0lodV1b8VzmrBCe7d5WEosnsna5SwlUfpf0uZVH4vbQqowr
/xLocVP37ewi4beDsHo/Q0B/QNNWNEBiw6PcNbf+I2BaHqGVLSYxufyu8eYF
Aj/HCGe9hkn8mKE5xpXZUT+jZFRCQu913/HRRQLBfhStqSkSo/sinX9SEODs
jr9my0gSJfEryupkjlkuehEiJaHOFNUcUhQgtTjr0syMrL+28g1TSYC755V8
Hn8msT10dFhZWYCCA142Z+dJ5CXUsW/IXK7TsG7nAokwB3eFDUsE4JB6s4uL
JGo0Or8pl/l/KgRz7g==
       "]]},
     Annotation[#, "Charting`Private`Tag$990847#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1.2499999744897958`}, {0., 1.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8830396747280903`*^9, 3.8830397099995766`*^9, 
  3.8830397418899894`*^9, 3.883039804534146*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"561891bc-01c2-4d08-9746-a6a8221c50c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", "<", "1"}], ",", 
       RowBox[{"a", "^", "2"}], ",", "1"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "n"}], " ", "2", 
       RowBox[{"NIntegrate", "[", " ", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"(", " ", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", 
               RowBox[{"r", "^", "2"}]}], "]"}], " ", 
             RowBox[{"Erfc", "[", " ", 
              RowBox[{
               RowBox[{"Sqrt", "[", "2", "]"}], "r"}], " ", "]"}]}]}], "  ", 
           ")"}], 
          RowBox[{"GammaRegularized", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", 
            RowBox[{"r", "^", "2"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "n", "]"}], "a"}]}], "}"}]}], "  ", "]"}]}], 
      " ", "+", 
      RowBox[{
       RowBox[{"1", "/", "n"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], " ", 
          RowBox[{"Sum", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "^", "k"}], " ", 
                RowBox[{"k", "!"}]}], ")"}]}], " ", 
             RowBox[{"GammaRegularized", "[", 
              RowBox[{
               RowBox[{"k", "+", 
                RowBox[{"1", "/", "2"}]}], ",", "0", ",", 
               RowBox[{"n", " ", 
                RowBox[{"a", "^", "2"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", 
              RowBox[{"n", "-", "2"}]}], "}"}]}], "   ", "]"}]}], "  ", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "/", "2"}], "-", "1"}], ")"}]}]}], 
          RowBox[{"1", "/", 
           RowBox[{"Gamma", "[", 
            RowBox[{"n", "/", "2"}], "]"}]}], " ", 
          RowBox[{"NIntegrate", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], 
             RowBox[{"x", "^", 
              RowBox[{"(", 
               RowBox[{"n", "-", "1"}], ")"}]}], 
             RowBox[{"Erf", "[", 
              RowBox[{"x", "/", 
               RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{
               RowBox[{"Sqrt", "[", "n", "]"}], "a"}]}], "}"}]}], " ", 
           "]"}]}], "   ", "-", " ", 
         RowBox[{"Sum", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "+", 
                RowBox[{"2", "k"}], "-", "3"}], ")"}], "!!"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "2"}], ")"}], "!!"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], " ", 
               RowBox[{"2", "^", 
                RowBox[{"(", 
                 RowBox[{"k", "+", 
                  RowBox[{"n", "/", "2"}], "-", 
                  RowBox[{"1", "/", "2"}]}], ")"}]}]}], "   ", ")"}]}], " ", 
            RowBox[{"GammaRegularized", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "+", "k"}], ",", 
              "0", ",", 
              RowBox[{"n", " ", 
               RowBox[{"a", "^", "2"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{
              RowBox[{"n", "/", "2"}], "-", "1"}]}], "}"}]}], "   ", "]"}]}], 
        "    ", ")"}]}]}]}], "     ", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "1.25"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1.1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.883039840642706*^9, 3.883039842416973*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"84ad956c-6b8b-4235-a879-c71a2ccba77e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF1Hk41PsXB3BMV4XrChUtom2EO2hRXOathCy5dbOUXKKYoiQlhaKMLWQs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       "]]},
     Annotation[#, "Charting`Private`Tag$1009480#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Hs8lIkaB3C3nJJOSVrWwdQRYRKl0MHPRnJJu0Kta8it1BRrzrqVOC5J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       "]]},
     Annotation[#, "Charting`Private`Tag$1009480#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1.2499999744897958`}, {0., 1.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.883039844462222*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"cf68b1e6-6972-4910-879e-514194dc8c76"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"n", "=", "30"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8830398922177505`*^9, 3.8830398932339277`*^9}, {
  3.8830402761976814`*^9, 3.8830402762997236`*^9}, {3.8831034889951787`*^9, 
  3.8831034891024227`*^9}, {3.883103532382535*^9, 3.8831035325111904`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"4c169359-6f97-484d-9d03-e0ceaff04bce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", "<", "1"}], ",", 
       RowBox[{"a", "^", "2"}], ",", "1"}], "]"}], ",", 
     RowBox[{
      RowBox[{"1", "/", "n"}], " ", "2", 
      RowBox[{"NIntegrate", "[", " ", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{"(", " ", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", 
              RowBox[{"r", "^", "2"}]}], "]"}], " ", 
            RowBox[{"Erfc", "[", " ", 
             RowBox[{
              RowBox[{"Sqrt", "[", "2", "]"}], "r"}], " ", "]"}]}]}], "  ", 
          ")"}], 
         RowBox[{"GammaRegularized", "[", 
          RowBox[{
           RowBox[{"n", "-", "1"}], ",", 
           RowBox[{"r", "^", "2"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "n", "]"}], "a"}]}], "}"}]}], "  ", "]"}]}], 
     " ", ",", " ", 
     RowBox[{
      RowBox[{"1", "/", "n"}], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], " ", 
         RowBox[{"Sum", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "^", "k"}], " ", 
               RowBox[{"k", "!"}]}], ")"}]}], " ", 
            RowBox[{"GammaRegularized", "[", 
             RowBox[{
              RowBox[{"k", "+", 
               RowBox[{"1", "/", "2"}]}], ",", "0", ",", 
              RowBox[{"n", " ", 
               RowBox[{"a", "^", "2"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", 
             RowBox[{"n", "-", "2"}]}], "}"}]}], "   ", "]"}]}], "  ", "+", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", "/", "2"}], "-", "1"}], ")"}]}]}], 
         RowBox[{"1", "/", 
          RowBox[{"Gamma", "[", 
           RowBox[{"n", "/", "2"}], "]"}]}], " ", 
         RowBox[{"NIntegrate", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], 
            RowBox[{"x", "^", 
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}]}], 
            RowBox[{"Erf", "[", 
             RowBox[{"x", "/", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "n", "]"}], "a"}]}], "}"}]}], " ", "]"}]}],
         "   ", "-", " ", 
        RowBox[{"Sum", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "+", 
               RowBox[{"2", "k"}], "-", "3"}], ")"}], "!!"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "2"}], ")"}], "!!"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], " ", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"k", "+", 
                 RowBox[{"n", "/", "2"}], "-", 
                 RowBox[{"1", "/", "2"}]}], ")"}]}]}], "   ", ")"}]}], " ", 
           RowBox[{"GammaRegularized", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "+", "k"}], ",", 
             "0", ",", 
             RowBox[{"n", " ", 
              RowBox[{"a", "^", "2"}]}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{
             RowBox[{"n", "/", "2"}], "-", "1"}]}], "}"}]}], "   ", "]"}]}], 
       "    ", ")"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "n"}], " ", "2", 
       RowBox[{"NIntegrate", "[", " ", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"(", " ", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", 
               RowBox[{"r", "^", "2"}]}], "]"}], " ", 
             RowBox[{"Erfc", "[", " ", 
              RowBox[{
               RowBox[{"Sqrt", "[", "2", "]"}], "r"}], " ", "]"}]}]}], "  ", 
           ")"}], 
          RowBox[{"GammaRegularized", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", 
            RowBox[{"r", "^", "2"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "n", "]"}], "a"}]}], "}"}]}], "  ", "]"}]}], 
      " ", "+", 
      RowBox[{
       RowBox[{"1", "/", "n"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], " ", 
          RowBox[{"Sum", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "^", "k"}], " ", 
                RowBox[{"k", "!"}]}], ")"}]}], " ", 
             RowBox[{"GammaRegularized", "[", 
              RowBox[{
               RowBox[{"k", "+", 
                RowBox[{"1", "/", "2"}]}], ",", "0", ",", 
               RowBox[{"n", " ", 
                RowBox[{"a", "^", "2"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", 
              RowBox[{"n", "-", "2"}]}], "}"}]}], "   ", "]"}]}], "  ", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "/", "2"}], "-", "1"}], ")"}]}]}], 
          RowBox[{"1", "/", 
           RowBox[{"Gamma", "[", 
            RowBox[{"n", "/", "2"}], "]"}]}], " ", 
          RowBox[{"NIntegrate", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], 
             RowBox[{"x", "^", 
              RowBox[{"(", 
               RowBox[{"n", "-", "1"}], ")"}]}], 
             RowBox[{"Erf", "[", 
              RowBox[{"x", "/", 
               RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{
               RowBox[{"Sqrt", "[", "n", "]"}], "a"}]}], "}"}]}], " ", 
           "]"}]}], "   ", "-", " ", 
         RowBox[{"Sum", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "+", 
                RowBox[{"2", "k"}], "-", "3"}], ")"}], "!!"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "2"}], ")"}], "!!"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], " ", 
               RowBox[{"2", "^", 
                RowBox[{"(", 
                 RowBox[{"k", "+", 
                  RowBox[{"n", "/", "2"}], "-", 
                  RowBox[{"1", "/", "2"}]}], ")"}]}]}], "   ", ")"}]}], " ", 
            RowBox[{"GammaRegularized", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "+", "k"}], ",", 
              "0", ",", 
              RowBox[{"n", " ", 
               RowBox[{"a", "^", "2"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{
              RowBox[{"n", "/", "2"}], "-", "1"}]}], "}"}]}], "   ", "]"}]}], 
        "    ", ")"}]}]}], "  ", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", "<", "1"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"2", "/", "Pi"}], " ", "/", "n"}], "]"}], "a"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"2", "/", "Pi"}], " ", "/", "n"}], "]"}]}], "]"}]}], "   ", 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "1.25"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], ",", 
   RowBox[{"PlotLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\>\"", ",", "\"\<Complex eigenvalues\>\"", ",", 
      "\"\<Real eigenvalues\>\"", ",", "\"\<Total eigenvalues\>\"", ",", 
      "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Black", ",", "Dashed"}], 
       "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Blue"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Red"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Green"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Black", ",", "Dashed"}], 
       "]"}]}], " ", "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.883040126607463*^9, 3.8830401271309123`*^9}, {
  3.8830403490886726`*^9, 3.883040448804434*^9}, {3.883103214171381*^9, 
  3.8831032310980387`*^9}, {3.883103261618275*^9, 3.8831034399791565`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"27a82aa4-2821-4861-aac0-bb363d7bf5ae"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[0.5], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF1Hk41PsXB3BMV4XrChUtom2EO2hRXOathCy5dbOUXKKYoiQlhaKMLWQs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       "]]},
     Annotation[#, "Charting`Private`Tag$238558#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[0.5], 
      LineBox[CompressedData["
1:eJwV13k0VesbB3ARJZLUFQ2Gm5Ap5DbhfAllTAMyRWSWUlKmosxlJqmIhErX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       "]]},
     Annotation[#, "Charting`Private`Tag$238558#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[0.5], 
      LineBox[CompressedData["
1:eJwVz300lAkbBvCpaauRzuGtrFYYhYlB7KbQ5iLakqF8ZEMpQxh9sqaVUVtU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       "]]},
     Annotation[#, "Charting`Private`Tag$238558#3"]& ], 
    TagBox[
     {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[0.5], 
      LineBox[CompressedData["
1:eJwV1Xk0V1sbB3BFSunSTUoKReax7lUpfUkzkVQyFsoQJS5SuMkYUiqplEai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       "]]},
     Annotation[#, "Charting`Private`Tag$238558#4"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[0.5], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF0m0w1AkcB/AtytB2Q2eExG45y5KoFBXfqzikdCWa6Krd5CHa4riEq06u
cpvaxHlozEYPoqxLq9pWWmx/tVmRy23ZpCzV4v93tHmoGefetC9+853Pi+98
3/yY3ANb9k6n0WghU/d/Fh/hznSPjPBhzrVJx+mlPvJ2xoZtDC+oPNytDpJm
mCTqjjMYgRB6V9MCSSaKZdl2MxjbkVmfmORBuiPeO3n/qF0sfjEIETmTa9D+
OSZ3yO4wePbrnjiQm2HU+ZY1aJeF/mXS7fYkByUKYUK/XSHY3qOMhWQCRFVZ
nfGuFTA2Ugy7VmUgGm2FA4m3oHFT++xr4IPX69QjFkmgPGORZrw1BybMTNZr
TxmMYl7MjmTl44zpE3bJ7kbomEfyNl67AG7n1gcGzQS4QtuKLt+LSHiYyT3A
UuBo10aNe0Upbh6kh1gGKjE6myzY0HcZJWlxWrdtrXjNmxdbsaUMGcIvmz8O
tIEpk9x6mlcOWnv397Wp7bBqYG0XKK/DISkqZSv7OY7pFljneoig0eWHzbrf
gZLTTRWLV/6F9b37fs1JUMFrhW/H7YSbCNYInG1tX2LRPccq/qVqaBu5xx5V
diK4xs9PLrsFV7OO+et2vQIr0CnW9pMYJtBx1CNdcAn1W6+2uA3/wfDRBaHd
0I6zJNJNd6BqiJwW7vIG0w8lPn+fcRc1p+Q7Gbo3CIjXiQ6XSBA1I7m7peUt
/CZ8LFxU97AnMa2GXtSDg7T6lWsnpFgc7dyygaOBrquCftXiPp7OcZmV7NWL
pWER8c5BdZCKMi64GPSh2M83yzzuAdKmsX9sftWH7r7xwrObZTBRpwbwxO9g
lz+DkGpl6L3KzBWmv0fS8crWwsP1yHW0MpSEfsB3tZ6lp8wbICiKauIwtCDd
dm9xutKA8NyfWujvtOg5t+rF0JJGjPleGRfW9WMZJhweNzeip3dtSsPJARQ7
hoaE7JCj1Nt9npIzCM7O8z+Qo3JU/p5sFr2IxOrW/Zarsh7iZOieIAMdCV/X
LzLRXAKlm9Q79o6RID9KnllaE6gNDOU1fSaRLz2kybAhMOztf44/nUJ/wIjR
NiaBHQ7O/3xrSkGwRxs8ySawZHSYa+9M4VWBSr3Jh0BXQUaqH4ea+u+asaFI
AuM5n/llkRQYikSTiGgC5tlJxcYxFBQCN5uHsQQCf4uSKXkU5tveQCGPgDh2
/cywdAqNnpdOrEkh8MfKOTlR+RRMeefMc/gEPNQl5SeVFMpV+92WVhMwdY0Z
q2qlsNb0qnGSmMDAUVd/VTsFtX/XW/FtApcXSjWOL6f6d4Lzlkun9uP+tlP0
UUjJWzzhJScwVFvEG/5AYY4yuj2VIND8Dee+9SCFG4YXb0gfEcisHgyPG6HQ
/bPpLm8lgd2G4vLznyikXg/wPPKUwOqw1DHpOAXznmNmD9oIWF773l/zhYLI
WqKdbCcwkW4QNJM2BLo//9GKDgL75DYnyuh6v5i1vD7ASu+7RTEr+Ev0LnC6
UKkM0puebH7pdIbeR2XZBUESvTfOC72isP/3q9fwmiLMsvQW2nDtm3V62zeW
/RkcMfzVgkUN7Gd1ekeNGLY9Zo98NffmMCPrrN6CZ/RseZPedSMO45OTev8H
8rWPuQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$238558#5"]& ]}, {{{}, {{}, 
      GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{0, 0}, {1.2749999739795916`, 0.7992344504777001}], 
           Offset[{0, 0}, {1.2749999739795916`, 0.7992344504777001}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.7992344504777001}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.7992344504777001}], 
           Offset[{0., 0.}, {1.3010416401147957`, 0.7992344504777001}], 
           Offset[{0, 0}, {1.3422573645161122`, 0.7991566707884102}], 
           Offset[{5., 1.1102230246251565`*^-15}, {1.3422573645161122`, 
            0.7991566707884102}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3422573645161122`, 
            0.7991566707884102}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3422573645161122`, 
            0.7991566707884102}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{0, 0}, {1.2749999739795916`, 0.7992344504777001}], 
           Offset[{0, 0}, {1.2749999739795916`, 0.7992344504777001}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.7992344504777001}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.7992344504777001}], 
           Offset[{0., 0.}, {1.3010416401147957`, 0.7992344504777001}], 
           Offset[{0, 0}, {1.3422573645161122`, 0.7991566707884102}], 
           Offset[{5., 1.1102230246251565`*^-15}, {1.3422573645161122`, 
            0.7991566707884102}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3422573645161122`, 
            0.7991566707884102}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3422573645161122`, 
            0.7991566707884102}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{111., 7.500000000000025}, {1.3422573645161122`, 
            0.7991566707884102}], 
           Offset[{111., -7.499999999999975}, {1.3422573645161122`, 
            0.7991566707884102}], 
           Offset[{10., -7.499999999999998}, {1.3422573645161122`, 
            0.7991566707884102}], 
           Offset[{10., 7.500000000000002}, {1.3422573645161122`, 
            0.7991566707884102}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"Complex eigenvalues\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{60.5, 1.3433698597964394*^-14}, \
{1.3422573645161122, 0.7991566707884102}], 
         ImageScaled[{Rational[1, 2], Rational[1, 2]}]]}], GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{0, 0}, {1.2749999739795916`, 0.19745386931517195`}], 
           Offset[{0, 0}, {1.2749999739795916`, 0.19745386931517195`}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.19745386931517195`}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.19745386931517195`}], 
           Offset[{0., 0.}, {1.3010416401147957`, 0.19745386931517195`}], 
           Offset[{0, 0}, {1.3422573645161122`, 0.22836051298947313`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {1.3422573645161122`, 
            0.22836051298947313`}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3422573645161122`, 
            0.22836051298947313`}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3422573645161122`, 
            0.22836051298947313`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{0, 0}, {1.2749999739795916`, 0.19745386931517195`}], 
           Offset[{0, 0}, {1.2749999739795916`, 0.19745386931517195`}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.19745386931517195`}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.19745386931517195`}], 
           Offset[{0., 0.}, {1.3010416401147957`, 0.19745386931517195`}], 
           Offset[{0, 0}, {1.3422573645161122`, 0.22836051298947313`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {1.3422573645161122`, 
            0.22836051298947313`}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3422573645161122`, 
            0.22836051298947313`}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3422573645161122`, 
            0.22836051298947313`}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{92., 7.50000000000002}, {1.3422573645161122`, 
            0.22836051298947313`}], 
           Offset[{92., -7.49999999999998}, {1.3422573645161122`, 
            0.22836051298947313`}], 
           Offset[{10., -7.499999999999997}, {1.3422573645161122`, 
            0.22836051298947313`}], 
           Offset[{10., 7.500000000000003}, {1.3422573645161122`, 
            0.22836051298947313`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"Real eigenvalues\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{51., 1.1324274851176597*^-14}, \
{1.3422573645161122, 0.22836051298947313}], 
         ImageScaled[{Rational[1, 2], Rational[1, 2]}]]}], GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{0, 0}, {1.2749999739795916`, 0.9966883197928721}], 
           Offset[{0, 0}, {1.2749999739795916`, 0.9966883197928721}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.9966883197928721}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.9966883197928721}], 
           Offset[{0., 0.}, {1.3010416401147957`, 0.9966883197928721}], 
           Offset[{0, 0}, {1.3422573645161122`, 0.9577705792109832}], 
           Offset[{5., 1.1102230246251565`*^-15}, {1.3422573645161122`, 
            0.9577705792109832}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3422573645161122`, 
            0.9577705792109832}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3422573645161122`, 
            0.9577705792109832}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{0, 0}, {1.2749999739795916`, 0.9966883197928721}], 
           Offset[{0, 0}, {1.2749999739795916`, 0.9966883197928721}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.9966883197928721}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.9966883197928721}], 
           Offset[{0., 0.}, {1.3010416401147957`, 0.9966883197928721}], 
           Offset[{0, 0}, {1.3422573645161122`, 0.9577705792109832}], 
           Offset[{5., 1.1102230246251565`*^-15}, {1.3422573645161122`, 
            0.9577705792109832}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3422573645161122`, 
            0.9577705792109832}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3422573645161122`, 
            0.9577705792109832}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{94., 7.50000000000002}, {1.3422573645161122`, 
            0.9577705792109832}], 
           Offset[{94., -7.49999999999998}, {1.3422573645161122`, 
            0.9577705792109832}], 
           Offset[{10., -7.499999999999997}, {1.3422573645161122`, 
            0.9577705792109832}], 
           Offset[{10., 7.500000000000003}, {1.3422573645161122`, 
            0.9577705792109832}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"Total eigenvalues\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{52., 1.1546319456101628*^-14}, \
{1.3422573645161122, 0.9577705792109832}], 
         ImageScaled[{Rational[1, 2], Rational[1, 2]}]]}], {}}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, 134.07012886982665`}, {All, All}},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1.2499999744897958`}, {0., 1.}},
  PlotRangeClipping->False,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 
     Scaled[0.08090169943749476]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8830399042896547`*^9, 3.88304013234725*^9, 3.8830402821497245`*^9, 
   3.8830403645590115`*^9, 3.883040399063229*^9, {3.883040439580855*^9, 
   3.883040454705123*^9}, {3.8831032771814117`*^9, 3.8831032863117433`*^9}, 
   3.8831033257562914`*^9, {3.883103413322377*^9, 3.8831034463277636`*^9}, 
   3.8831034942302485`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"51c782c2-0119-4f6d-aec0-0df643b9dfaa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", "<", "1"}], ",", 
       RowBox[{"a", "^", "2"}], ",", "1"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "n"}], " ", "2", 
       RowBox[{"NIntegrate", "[", " ", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"(", " ", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", 
               RowBox[{"r", "^", "2"}]}], "]"}], " ", 
             RowBox[{"Erfc", "[", " ", 
              RowBox[{
               RowBox[{"Sqrt", "[", "2", "]"}], "r"}], " ", "]"}]}]}], "  ", 
           ")"}], 
          RowBox[{"GammaRegularized", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", 
            RowBox[{"r", "^", "2"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "n", "]"}], "a"}]}], "}"}]}], "  ", "]"}]}], 
      " ", "+", 
      RowBox[{
       RowBox[{"1", "/", "n"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], " ", 
          RowBox[{"Sum", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "^", "k"}], " ", 
                RowBox[{"k", "!"}]}], ")"}]}], " ", 
             RowBox[{"GammaRegularized", "[", 
              RowBox[{
               RowBox[{"k", "+", 
                RowBox[{"1", "/", "2"}]}], ",", "0", ",", 
               RowBox[{"n", " ", 
                RowBox[{"a", "^", "2"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", 
              RowBox[{"n", "-", "2"}]}], "}"}]}], "   ", "]"}]}], "  ", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "/", "2"}], "-", "1"}], ")"}]}]}], 
          RowBox[{"1", "/", 
           RowBox[{"Gamma", "[", 
            RowBox[{"n", "/", "2"}], "]"}]}], " ", 
          RowBox[{"NIntegrate", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], 
             RowBox[{"x", "^", 
              RowBox[{"(", 
               RowBox[{"n", "-", "1"}], ")"}]}], 
             RowBox[{"Erf", "[", 
              RowBox[{"x", "/", 
               RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{
               RowBox[{"Sqrt", "[", "n", "]"}], "a"}]}], "}"}]}], " ", 
           "]"}]}], "   ", "-", " ", 
         RowBox[{"Sum", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "+", 
                RowBox[{"2", "k"}], "-", "3"}], ")"}], "!!"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "2"}], ")"}], "!!"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], " ", 
               RowBox[{"2", "^", 
                RowBox[{"(", 
                 RowBox[{"k", "+", 
                  RowBox[{"n", "/", "2"}], "-", 
                  RowBox[{"1", "/", "2"}]}], ")"}]}]}], "   ", ")"}]}], " ", 
            RowBox[{"GammaRegularized", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "+", "k"}], ",", 
              "0", ",", 
              RowBox[{"n", " ", 
               RowBox[{"a", "^", "2"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{
              RowBox[{"n", "/", "2"}], "-", "1"}]}], "}"}]}], "   ", "]"}]}], 
        "    ", ")"}]}]}]}], "     ", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "1.25"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1.1"}], "}"}]}]}], "]"}]], "Input",
 CellLabel->
  "In[144]:=",ExpressionUUID->"ceee3b2f-e28d-4ee8-8884-6edb90b7b06d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF1Hk41PsXB3BMV4XrChUtom2EO2hRXOathCy5dbOUXKKYoiQlhaKMLWQs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       "]]},
     Annotation[#, "Charting`Private`Tag$1042091#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk0V1sbB3BFSunSTUoKReax7lUpfUkzkVQyFsoQJS5SuMkYUiqplEai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       "]]},
     Annotation[#, "Charting`Private`Tag$1042091#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1.2499999744897958`}, {0., 1.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8830399259938354`*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"b5a999ad-b999-4704-beca-18ecc25ef98d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", "<", "1"}], ",", 
       RowBox[{"a", "^", "2"}], ",", "1"}], "]"}], ",", 
     RowBox[{
      RowBox[{"1", "/", "n"}], " ", "2", 
      RowBox[{"NIntegrate", "[", " ", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{"(", " ", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", 
              RowBox[{"r", "^", "2"}]}], "]"}], " ", 
            RowBox[{"Erfc", "[", " ", 
             RowBox[{
              RowBox[{"Sqrt", "[", "2", "]"}], "r"}], " ", "]"}]}]}], "  ", 
          ")"}], 
         RowBox[{"GammaRegularized", "[", 
          RowBox[{
           RowBox[{"n", "-", "1"}], ",", 
           RowBox[{"r", "^", "2"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "0", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "n", "]"}], "a"}]}], "}"}]}], "  ", "]"}]}], 
     " ", ",", " ", 
     RowBox[{
      RowBox[{"1", "/", "n"}], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], " ", 
         RowBox[{"Sum", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "^", "k"}], " ", 
               RowBox[{"k", "!"}]}], ")"}]}], " ", 
            RowBox[{"GammaRegularized", "[", 
             RowBox[{
              RowBox[{"k", "+", 
               RowBox[{"1", "/", "2"}]}], ",", "0", ",", 
              RowBox[{"n", " ", 
               RowBox[{"a", "^", "2"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", 
             RowBox[{"n", "-", "2"}]}], "}"}]}], "   ", "]"}]}], "  ", "+", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", "/", "2"}], "-", "1"}], ")"}]}]}], 
         RowBox[{"1", "/", 
          RowBox[{"Gamma", "[", 
           RowBox[{"n", "/", "2"}], "]"}]}], " ", 
         RowBox[{"NIntegrate", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], 
            RowBox[{"x", "^", 
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}]}], 
            RowBox[{"Erf", "[", 
             RowBox[{"x", "/", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "n", "]"}], "a"}]}], "}"}]}], " ", "]"}]}],
         "   ", "-", " ", 
        RowBox[{"Sum", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "+", 
               RowBox[{"2", "k"}], "-", "3"}], ")"}], "!!"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "2"}], ")"}], "!!"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], " ", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"k", "+", 
                 RowBox[{"n", "/", "2"}], "-", 
                 RowBox[{"1", "/", "2"}]}], ")"}]}]}], "   ", ")"}]}], " ", 
           RowBox[{"GammaRegularized", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "+", "k"}], ",", 
             "0", ",", 
             RowBox[{"n", " ", 
              RowBox[{"a", "^", "2"}]}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{
             RowBox[{"n", "/", "2"}], "-", "1"}]}], "}"}]}], "   ", "]"}]}], 
       "    ", ")"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "n"}], " ", "2", 
       RowBox[{"NIntegrate", "[", " ", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"(", " ", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"2", 
               RowBox[{"r", "^", "2"}]}], "]"}], " ", 
             RowBox[{"Erfc", "[", " ", 
              RowBox[{
               RowBox[{"Sqrt", "[", "2", "]"}], "r"}], " ", "]"}]}]}], "  ", 
           ")"}], 
          RowBox[{"GammaRegularized", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", 
            RowBox[{"r", "^", "2"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "n", "]"}], "a"}]}], "}"}]}], "  ", "]"}]}], 
      " ", "+", 
      RowBox[{
       RowBox[{"1", "/", "n"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], " ", 
          RowBox[{"Sum", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "^", "k"}], " ", 
                RowBox[{"k", "!"}]}], ")"}]}], " ", 
             RowBox[{"GammaRegularized", "[", 
              RowBox[{
               RowBox[{"k", "+", 
                RowBox[{"1", "/", "2"}]}], ",", "0", ",", 
               RowBox[{"n", " ", 
                RowBox[{"a", "^", "2"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", 
              RowBox[{"n", "-", "2"}]}], "}"}]}], "   ", "]"}]}], "  ", "+", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "/", "2"}], "-", "1"}], ")"}]}]}], 
          RowBox[{"1", "/", 
           RowBox[{"Gamma", "[", 
            RowBox[{"n", "/", "2"}], "]"}]}], " ", 
          RowBox[{"NIntegrate", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], 
             RowBox[{"x", "^", 
              RowBox[{"(", 
               RowBox[{"n", "-", "1"}], ")"}]}], 
             RowBox[{"Erf", "[", 
              RowBox[{"x", "/", 
               RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{
               RowBox[{"Sqrt", "[", "n", "]"}], "a"}]}], "}"}]}], " ", 
           "]"}]}], "   ", "-", " ", 
         RowBox[{"Sum", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "+", 
                RowBox[{"2", "k"}], "-", "3"}], ")"}], "!!"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "2"}], ")"}], "!!"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "k"}], "-", "1"}], ")"}], "!!"}], " ", 
               RowBox[{"2", "^", 
                RowBox[{"(", 
                 RowBox[{"k", "+", 
                  RowBox[{"n", "/", "2"}], "-", 
                  RowBox[{"1", "/", "2"}]}], ")"}]}]}], "   ", ")"}]}], " ", 
            RowBox[{"GammaRegularized", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], "+", "k"}], ",", 
              "0", ",", 
              RowBox[{"n", " ", 
               RowBox[{"a", "^", "2"}]}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{
              RowBox[{"n", "/", "2"}], "-", "1"}]}], "}"}]}], "   ", "]"}]}], 
        "    ", ")"}]}]}]}], "    ", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "1.25"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], ",", 
   RowBox[{"PlotLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\>\"", ",", "\"\<Complex\>\"", ",", "\"\<Real\>\"", ",", 
      "\"\<Total\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Black", ",", "Dashed"}], 
       "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Blue"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Red"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Green"}], "]"}]}], " ", 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.883103543439376*^9, 3.883103572455806*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"01a9ef72-3f40-4ebb-8a46-975336770f33"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[0.5], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF1Hk41PsXB3BMV4XrChUtom2EO2hRXOathCy5dbOUXKKYoiQlhaKMLWQs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       "]]},
     Annotation[#, "Charting`Private`Tag$319167#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[0.5], 
      LineBox[CompressedData["
1:eJwV1Xk0VV8bB3BDKSlUGlSiksoYZYrul1BCk6FCFJWhSJSZipQyUz8hU6ZE
lLEoMqtEisxKhrjHxb33UIbiPe9fZ33W2uesZ+/9fc6zxdrJ8CIXBweHKScH
x/+fCTeseeQvmNMqvgjIuatbqNW0iBmcElPF+ua11c/v/N6/UFd+W0zsMKJ+
z6hVeUrQ+KOKXy7rMIQ7Z3o579gBWkJFqOhiMVPsrFhzh259kiY9cSFswfYs
sr11ux9+uUjr5U+c/9tujWyX74pezS408Qxepdm5i7CQEx1w+OJLc9jv6vhH
1B5SJ7tFtyjdpRW09qVNajmgSX+jn0FEOG32skEPy9YJ/A2F2tqP/6Mlc/bc
/6PjjD7xOpeWgniadmPk9t/tLth0g4PnZkwKbSTmUOWk/XVo0b+Id8Q8pYVc
+HeGnHOF6uip6waXcmi7dxdMs0LdsWyrkOMy/nxay5zdQ6aoJ8Q/l3JnfC+i
udVv3j2R5wX1QDdLd9lS2oYHrQ1jWj4gw6d4xhe9o5VbBtkyvvliU0iVXdHe
Kpq1pAb3qO1N6E1zLSTJ19K45rw+T/rcQmvroecdPu9prX0mIpM6frjn/VN6
VvgTLaNu92WS3x97+QpWGvA00zye85Ww2/2x47nOQ1HprzS9qF887OTbOBni
4LjvVittk0elMcs+AOyEDX/MF7XTxi3iU5gKd1D8NE1Eo7STVqHlzpyYuwMH
MSvbpNQeWtQuQ9pEzV1E6Cn+la36QbsgIBMyHhqIwb7Ak83BP2lLuvt3jIne
x+mfAhFMpSFaR0WZK2PkPvqkOu5zqg7TsjJiqkfzghDZpPqxzZROO+py9Cyh
FQKbc0nJAnNjNLHTu3Loy0Nx1ECf6x6NSWPvXzQ38i0U7tGcuwIjWLRo3tLo
YdtwBD1ufbTWfpJW6K7ncm19BLwU1YSdmFO0eEJZmPSJgGLg4cWngv7QrjSv
smXrRIL7hMkxiz+ztFXx77lY7VG43H5mzv4cJ+b4i59dVX8AqwOWuYnXuDDo
l3qcmfwAeQ6l7bGR3Ci2vZE4Yf8QTSPDcvHji5HUdVnHqekhLs09aZmXWYJ7
R0wZ4wr/Ifg9T+d3j6Uw27N33/jcf/C+7KD6UZ4PWhlbfjqei4ZVR/Mp2eTl
kBYWuDdWE41I33XnKjfwY36e/o0R+gi3E7pWRMYJ4snHJOdR0Vi8iOeml3MK
YTKmSPJHSCyc5S16lnKswUHbhoGvM7E4UjmqqcOzFgzuPyalLXGwU1Ep+ie5
Hir7j+67HxiP2CXiDLWOTQjmu0D6TMbD229rPH39Znzv9Hx+1SoB9vvvrzax
FkWAW/rm02qJCDU/nTCwZAuaX/zl2jGRhLOmRld6R7dhFXgtV8gmY02vxxHf
l+JQk3i4L/BCMkRcGF7dntsRNvmM9PqSjG/9IQUcG3dgb+S3i9bZT1Coba8h
FSOJmx+l9eTPpmKtnWBIk5Y8MvNeSWT/l4p96rcXZTfJ42vMAe7tn1IRpvv3
3v4zChC3Pf12vWoa7CRezsfc3IOP3AGyHKvTYSYl6VQ0rIhJgp/P63A6hIK5
rJruKUHka+wweTMdK87rsGqklXE1+UXyMCMdiWXgsPRVwdr93as+12Vg1Tdz
02pNNWiI20zo/svAyruyXEdm1WDPx2qo2vMU0m1b/DuL1PG2k+dOcfJT3Dkm
NLtciQZrN4U/CV6Z2Hlrf+3zHA3kvrjf7SCbBcmu1o70zdogVhEhelZZMP7S
my8foo0dbnq0nQ+zcFXZVERqThvJ6nxPBmayMHHIVdSxVwdRH0JszGqzIaTU
H2dWcAhuA+GsQ2dy8Of1rbMqGfrIP8hM2R6eA2t5ySlTKQNMPDtuzF2Vg802
3e858w1gd3Xlq/IdufBMzp+mVx+B2b8oH0UyF2F7P0Rqzx5DEl/D7ZU6LxEd
1pstY2oI2n7vM7csX0LGpnJCO9MQPVekFCfcX8LOP9VKctoQ678G//qU9RLF
9hsuWccZITLG4PA9wTzscXuyLHbEGLe3N/EvdOcht2745/Pnp2CLL7EMlwLw
tC9YPG63AEfK79Lu4AIkDj94EgFLxCza1PMxrQBVnRqylpmWeP/BZvOztgKY
FB8SDfA5i53Gf1Mu7ivEUvm2kIBH5zBit+P5d84iPC26aJxnaY1LUb7lzRHF
mFvpqaWlaQOuqZQf754VY+iToYnSbRvEnXrP8aKqGGT31dr4Wht83LRaK3Sy
GEZVJhE1+raQeppZf/j0K1xoJxzvWNiB8aaluUr0NWqU30lNR1/ClaFdA4W5
JRCenxRnWTuhz7JzaeWHEnz9HWsfUuoEo457so2DJah5s1fJnPcqVBqGPYc2
lII73rDa3PoquPPSBdcGlmKN+MnpknXOiPHZQnM/+wb8XA0fOCNcULlaOFZV
sAwu2T6GV165Ym/o+3IdqTIUf+2+acpwRQaPx+CJg2XgfBUlHr7FDSEzbXKX
fMpAKgxKd4W44eSPh3VxI2XYpmqexLJxB5ElODlXUY52rPyksssTy7YE7Pih
UoGU/jKfV7988F49Uu6GTgXaFjIZY2K+uHs6UVnEsAJ7q89etjX3BVfE60Pm
lyugq+7dvO2LL2bnGbbtCRUYk/zQUv3uBkZ7TDI/c1Xi0DW/jDbjW/gUs2NX
xadKOBaul9U67Y+gwr3yZzsrcSlNZize0x+6zZqq80OV2FeYsEL4sT9qlpw5
rL5QiUb+08Ee3/3x1i3C/rV8FeTpjdu/2dxGjvHMs5fRVShwSFi37EYAwgQb
JJ+cq8Yt517d4Lq7KFEWKTp6pRqa40J8NhN3MWjphL/e1dQ82rL40vpAqOWs
Nj71qBrO2Spvxi4FYuTwGd8VTdXYZ5z7a3DlPWjdHvvsqVaD9ADy2yPb+5ie
EnA1XFuL0HPOAmoKIbDuNn7H/akOr4Z573VujcSyxz8dnTvrkPgmUHyFeiTy
za5s+vGrDrSbynomJtSc6Ar0LOWsh7rTmOq2e5FI6yjd46xcD4k/x4eLxiPx
65tY5veUemgFm5u8fheFS82MiBLP9/g5WlQH54dwrg2wdtrxEYrPit5WrYpB
3tXlRusPNyLy/K6vP0qS8MT7MrH7VDNyVZ6PNGelwT/p74lJxhfQudRf6NQ9
A0dLn8ZbrxaEZqXpJFq+gMR1Gw9jyW/ImQrIx4oCDE49OslX1gaOJDGfGL9i
6A1d8o1y7sDlNH2tvkelODoYIbV5cxcKy5+48U6Wg6i2vvU+pxs2Bo/8jbMq
IbuyTUTrbC/8iTV7HivWYBmmrHrI79gZMCXnWl6HQ2Nmf7aa9KH65aINGlkf
0FF1gdNM+ifW1HYySoo+oehejaXY1E9UK3xwsCv6DJvFrn1NTf0o6BVQm4n4
gvMu3kXL4wYg2MbsY9FaIGcr1WRgNYhbd/svTv5pxedV0nyuqkOwMXm7sJvR
hje5/o+luX/htlXraqeWDnhzSh7/1PsLRbWt2+NmurCsx0v3SuEwji1w9T+U
6sVQxpaHST4jmKsXZavp/cDDncKLSkzocFtQXK3Z2oeIOJt6KzECWwm32giq
TrOHFk3LhwkMWf1WWiI0gGnt9Jmk8lG8+rDvHVt3EANDBzyqAhmIVr9usMZq
CCn75Tc2Wo3hQGlS3rObv5Bzx3Wlrcw4FBfc/7O9NgyGuoX/nd3jqAvfvZPh
NgzpSW0ydc84JGbXMq94DSPLWuhbn+o4lJU1Njj5DSMTBTFmB8fR16ZaaBo+
jLQZpujRs+NYcldjuC1rGHGODrKKkeNge4jP2/UNI9DkvD731Dj0x94L5+mM
IOVYz5mL0+O4JmbeP6c7greHTa7Uz42jq+bsAW2DEbD3H4oM5prAiTuytY2G
IzgjIdW+WnACjUcLyqrPjkDhD9taXGoCckOra/d5juB7jL+XjtUEZE/L6h7P
GoFiz5NngY0T8DbL8pxfRIegrN30i+YJFHcKMnyW0MG4KXuoo2UCHHxXZGZ4
6Ujb9mZwZ9cEbnWriYzy0yF0uVX0468JHMgWLChcT8esD7c+DwcTs3LHmr9L
0dHJp1SpK8yEEENCMuI4HXV7Y0d6NjCxYuxF/XtDOgot/go4b2JCSnix2oIx
HREvqixjRZl4oJmRdtGUDl2jY3/p25kYMzgdvt6ajtdxdsrBCkysYb/ase4a
HTG7Huc06jNRq/dGyPsBHZPkwfTbR5hY1hK/NfY/Oo6Vs+NVj1H1bKWVFj6i
g8dILyTdkInMYNOgwcd0uPrMXPI1ZUKYo6NeIo0Ow8+ndsrYMlH8wDRSqZCO
5a5CqSH+VH1Hb9YHfaXDDhVxBwKYIL2CFp9ppaOa1yFq+g4TI496JyTb6PBK
rPa7cJ8JjiHbpspOOuj1LufUI5hQLmO2tfRR+9/wRYSRwMRSGt/+oHE6blaE
xuiXMFFQZLhSbykBorfi4UwpE6e6Gcc/8RI4OUdGPH3LRGK7n68BHwFpJbP7
3BXU+Y04ph7kJ9CRLeH1po4JupGt/lYhAgqP3plLtTKh0s8w9RAl8MuRtZlv
ggkFdV65rL0ETgSLbyxhMnHjdchfhiKBt5mn1tmymVgpZT8io0zgwUCZQPUU
E5Wmz7dkqRLQMA3i8P7LhOUMv24IjUCc9rZ+gpcFw4L+1ulDBI5sNEn/KM6C
5qldCTdMCcQMylaYS7BwQjEj0c2MwGDO0m7GDhaUj7pLOZoT8NF4KyggxYKE
YCrDxILA84vbfIzkWaii8e5da0Vg2UuWYc9+FlZFLxYwsiNQrx3GMX6Shc83
FN7WuxJYxW+38eZpFl7xpnc/cCNg2a6pJGjGQsTw6gJLdwK/7acuK1iwUHnK
O5zpQUAi/Ey723kWjgR6bl/sQyCgUzJ3wYny6rZ/bD8CmlfqzVfeZ2FY0FFg
NITAbAf9YE0QC/qqng2JoQQKtZYruIewEE6Oqp4Io74nfGJpbzgLiifG9+aH
E1he01WYGc3CpsTklgtR1H0Ij6/QSGMhNE18T9gjAlEBgjPsdBY8VlwdkIkh
oD+hMJj+lAXaamerT5TLa9xL+bJZaLDUb1wcRyDNidO2PY8FoSyFB5fiCVyt
Faq48o6Fn9cO6/9LJiC5Wzl7SyULnStuJwY9ITAQZxrdWsWCcFt/59oUKi9X
Ex321bEgui5MQDqVgPrGncI8jSzUWT5NPZxOYKmzmktCFwvf//1qMXxGIGmT
tfinKRbOfexF5ksC+/ZIyVr/YSE+NMeOP49A6+FJ5elpFr7GFr6/Rnmp+119
8b8sbMvavUc9n6rvS5aLDxcbyXJbWqoLqLzcJSukBdgIpUXqvCgm0BX/9mOV
IBvHDOWceF8RuF5wp/X0KjY2deX2W1PO7Fs3ErCGjUbnjuzVrwmsVFMX6N3I
xq8bOr8cSgj0TwRYhO5ko3y9Pzn/hsoPz1HbbZJs9LiUahx9S2CtyDrnEik2
VBOv0uMp6+k9CxiSZcPq3qMTKmUE8tMas/crsuG0YBpnW07gtuna2TFNNn7H
XfidWUFAvPpp9FFzNuxt3w+U1RBokp5O6znDRkAW/+UZyh7RugWXLNnwqeh3
2VtLoMGe/vmuFRv9Si+XPKPsIijF+86WjaXzSy1D6gi8s8j1lrtOvf8s0lv9
PQG7+vn7Za5saNatcrlKeZX8sRh9dza4GTG/UynbLGIW2nqxIcMx/pz3A5Wn
bPnxpFts5N1dM/SZstl04TnBUDYiNzUr6DYQWGS92CkxjI3lKjp2rpRzG0x8
pSPYGHWSU0mhzJn0O1b3ARvtz8yzZiln6qi03IplY6VIBiPjE4GpqDc6rHQ2
KiaOB401EoiQqZL8Ws5GgoIPh0oztV7FnNe/gg3bD5rvzlB+pzU5LF/FhtiJ
E2J+lMdNJdIja9kY7PL49J6y/t0g0ROf2HB82tBv9IUAzw9DoeZONsremeSb
fiUgQoyyb3azceM6P9uD8t6pgC9yvWzcrpboe0T5PN+rsPA+NiyvHPvYSrlC
eSPvsWE2riRLE3otBLwjBv41TrIhv+c6a2cr1U+PfXp8f7NxWUXokhblrIw1
b2Sm2aB9Hn1sQbnj7SGP0Dk2DDiaZCIpK9Gz2QZcJBbyyI1TlJma14cbBEgc
X5yb9fIbdf7koi8fJElwe1QmzrZR/5Ms7aYz0iQ8wtS2L2+n+skqoGFChsTP
TravCOWDn7nr1siTKA8ufQrKEtlcb6yUScidHh/2ozxkzZE+o0WiRMXVZZ5y
j7BGSogOiY6grQYrOqh+ar6ZJHqIxPkG9fmNlGtoC7E6eiRO5EuOqVBO2zAf
FnmcROOe4YWrlC98nfPYZUFinu11sIvymftqbm8tSVTU/2n+RdlYw/vasXMk
VoSeUSUpa+fOOrqeJ8Fxfns6XyeV76AZ60p7EonFAax9lAc0/xiYupEYLRl7
8oBy17SSHsOdxA2FOblEyl9fuB266UliU0dtciblKpHfmuk+JA6+zpcqo5wy
M6nE8ich7pc1PkjZOo8tdj+chGOD3EW5LgIO/kZ/9SJJuGZE66hSdjUqbF/+
gMSalE4eLcr3plzDIqJJmGoZypyknKs6M/cogUSv0fXV3pRnKhfaMrKp/a7n
D31HmevBuXy7HBJO4bEp9ZSXX6gMlXxBwnpBJPEz5c08t7Vz80kYqdN0f1DW
1uPJLyohYRxBXP1HOeLr8tCaehLBRqsMFbup+ZXqaHf3A4mUhJERNcqp15u0
dBtIfP647tIBysVrI2YbmkgorveTPka5x2y1Xcs3ElNPLF7bUt4xIKzVP0Di
1uzWLf9R3l3otTltiEQ/n5ZXHOV9d7pnLg6T0F3lWplE2WBHwks6QeKD88iG
LMoul8U2s1hUHvb8WCij7KPuN5NPUutzLn6uonxnRX/r9SkSSmEpYfWUY16k
Bk9PkwhzWNLbTDnl1iLb0lmqXr4oh2+Us09cPODzl4Tf6RhGJ+XCrXUitHkS
4af0LL5TLiclZhYWSIgFt5f3U/4fMMgCeQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$319167#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[0.5], 
      LineBox[CompressedData["
1:eJwV0ns4VfkaB3CRksuQap9MySa55ZLmTKkz+rpUCDWIyqXDVm6hJDFolCNS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       "]]},
     Annotation[#, "Charting`Private`Tag$319167#3"]& ], 
    TagBox[
     {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[0.5], 
      LineBox[CompressedData["
1:eJwV1Hk4V9kfB3CpUZaiRqtEm4QoSVrMm0iihkiNNWuUJSmNQdqkVLIkpCEa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       "]]},
     Annotation[#, "Charting`Private`Tag$319167#4"]& ]}, {{{}, {{}, 
      GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{0, 0}, {1.2749999739795916`, 0.8393415191061173}], 
           Offset[{0, 0}, {1.2749999739795916`, 0.8393415191061173}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.8393415191061173}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.8393415191061173}], 
           Offset[{0., 0.}, {1.3010416401147957`, 0.8393415191061173}], 
           Offset[{0, 0}, {1.3425282293784928`, 0.8387146538363821}], 
           Offset[{5., 1.1102230246251565`*^-15}, {1.3425282293784928`, 
            0.8387146538363821}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3425282293784928`, 
            0.8387146538363821}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3425282293784928`, 
            0.8387146538363821}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{0, 0}, {1.2749999739795916`, 0.8393415191061173}], 
           Offset[{0, 0}, {1.2749999739795916`, 0.8393415191061173}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.8393415191061173}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.8393415191061173}], 
           Offset[{0., 0.}, {1.3010416401147957`, 0.8393415191061173}], 
           Offset[{0, 0}, {1.3425282293784928`, 0.8387146538363821}], 
           Offset[{5., 1.1102230246251565`*^-15}, {1.3425282293784928`, 
            0.8387146538363821}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3425282293784928`, 
            0.8387146538363821}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3425282293784928`, 
            0.8387146538363821}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{55., 7.500000000000012}, {1.3425282293784928`, 
            0.8387146538363821}], 
           Offset[{55., -7.499999999999988}, {1.3425282293784928`, 
            0.8387146538363821}], 
           Offset[{10., -7.499999999999998}, {1.3425282293784928`, 
            0.8387146538363821}], 
           Offset[{10., 7.500000000000002}, {1.3425282293784928`, 
            0.8387146538363821}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"Complex\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{32.5, 7.216449660063518*^-15}, \
{1.3425282293784928, 0.8387146538363821}], 
         ImageScaled[{Rational[1, 2], Rational[1, 2]}]]}], GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{0, 0}, {1.2749999739795916`, 0.15966153610625092`}], 
           Offset[{0, 0}, {1.2749999739795916`, 0.15966153610625092`}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.15966153610625092`}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.15966153610625092`}], 
           Offset[{0., 0.}, {1.3010416401147957`, 0.15966153610625092`}], 
           Offset[{0, 0}, {1.3425282293784928`, 0.15968139007062354`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {1.3425282293784928`, 
            0.15968139007062354`}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3425282293784928`, 
            0.15968139007062354`}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3425282293784928`, 
            0.15968139007062354`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{0, 0}, {1.2749999739795916`, 0.15966153610625092`}], 
           Offset[{0, 0}, {1.2749999739795916`, 0.15966153610625092`}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.15966153610625092`}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.15966153610625092`}], 
           Offset[{0., 0.}, {1.3010416401147957`, 0.15966153610625092`}], 
           Offset[{0, 0}, {1.3425282293784928`, 0.15968139007062354`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {1.3425282293784928`, 
            0.15968139007062354`}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3425282293784928`, 
            0.15968139007062354`}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3425282293784928`, 
            0.15968139007062354`}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{36., 6.500000000000008}, {1.3425282293784928`, 
            0.15968139007062354`}], 
           Offset[{36., -6.499999999999992}, {1.3425282293784928`, 
            0.15968139007062354`}], 
           Offset[{10.000000000000002`, -6.499999999999997}, {
            1.3425282293784928`, 0.15968139007062354`}], 
           Offset[{9.999999999999998, 6.500000000000003}, {
            1.3425282293784928`, 0.15968139007062354`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"Real\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{23., 5.10702591327572*^-15}, \
{1.3425282293784928, 0.15968139007062354}], 
         ImageScaled[{Rational[1, 2], Rational[1, 2]}]]}], GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{0, 0}, {1.2749999739795916`, 0.9990030552123682}], 
           Offset[{0, 0}, {1.2749999739795916`, 0.9990030552123682}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.9990030552123682}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.9990030552123682}], 
           Offset[{0., 0.}, {1.3010416401147957`, 0.9990030552123682}], 
           Offset[{0, 0}, {1.3425282293784928`, 0.959435238947499}], 
           Offset[{5., 1.1102230246251565`*^-15}, {1.3425282293784928`, 
            0.959435238947499}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3425282293784928`, 
            0.959435238947499}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3425282293784928`, 
            0.959435238947499}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{0, 0}, {1.2749999739795916`, 0.9990030552123682}], 
           Offset[{0, 0}, {1.2749999739795916`, 0.9990030552123682}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.9990030552123682}], 
           Offset[{0., 0.}, {1.2880208070471937`, 0.9990030552123682}], 
           Offset[{0., 0.}, {1.3010416401147957`, 0.9990030552123682}], 
           Offset[{0, 0}, {1.3425282293784928`, 0.959435238947499}], 
           Offset[{5., 1.1102230246251565`*^-15}, {1.3425282293784928`, 
            0.959435238947499}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3425282293784928`, 
            0.959435238947499}], 
           Offset[{10., 2.220446049250313*^-15}, {1.3425282293784928`, 
            0.959435238947499}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{38., 6.500000000000009}, {1.3425282293784928`, 
            0.959435238947499}], 
           Offset[{38., -6.499999999999991}, {1.3425282293784928`, 
            0.959435238947499}], 
           Offset[{10.000000000000002`, -6.499999999999998}, {
            1.3425282293784928`, 0.959435238947499}], 
           Offset[{9.999999999999998, 6.500000000000002}, {
            1.3425282293784928`, 0.959435238947499}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"Total\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{24., 5.329070518200751*^-15}, \
{1.3425282293784928, 0.959435238947499}], 
         ImageScaled[{Rational[1, 2], Rational[1, 2]}]]}]}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, 78.14813795178429}, {All, All}},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1.2499999744897958`}, {0., 1.}},
  PlotRangeClipping->False,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 
     Scaled[0.08090169943749476]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8831035558287697`*^9, 3.8831035777042265`*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"84128824-5032-41b3-8771-4192b91cae1e"]
}, Open  ]]
},
WindowSize->{590.4, 524.4},
WindowMargins->{{148.2, Automatic}, {Automatic, 20.4}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"85206e8c-705d-4c98-bc69-146f05144c2c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 217, 5, 28, "Input",ExpressionUUID->"5b3c246c-cdbb-4839-8d83-b1fb56ea0ef5"],
Cell[CellGroupData[{
Cell[800, 29, 4608, 131, 238, "Input",ExpressionUUID->"c9aafcb4-a7fa-428e-8446-66daa6437b1c"],
Cell[5411, 162, 13077, 238, 247, "Output",ExpressionUUID->"561891bc-01c2-4d08-9746-a6a8221c50c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18525, 405, 4732, 132, 238, "Input",ExpressionUUID->"84ad956c-6b8b-4235-a879-c71a2ccba77e"],
Cell[23260, 539, 7489, 144, 247, "Output",ExpressionUUID->"cf68b1e6-6972-4910-879e-514194dc8c76"]
}, Open  ]],
Cell[30764, 686, 408, 7, 48, "Input",ExpressionUUID->"4c169359-6f97-484d-9d03-e0ceaff04bce"],
Cell[CellGroupData[{
Cell[31197, 697, 10239, 285, 600, "Input",ExpressionUUID->"27a82aa4-2821-4861-aac0-bb363d7bf5ae"],
Cell[41439, 984, 29083, 531, 163, "Output",ExpressionUUID->"51c782c2-0119-4f6d-aec0-0df643b9dfaa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70559, 1520, 4666, 131, 238, "Input",ExpressionUUID->"ceee3b2f-e28d-4ee8-8884-6edb90b7b06d"],
Cell[75228, 1653, 8743, 164, 247, "Output",ExpressionUUID->"b5a999ad-b999-4704-beca-18ecc25ef98d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84008, 1822, 9542, 268, 523, "Input",ExpressionUUID->"01a9ef72-3f40-4ebb-8a46-975336770f33"],
Cell[93553, 2092, 28298, 515, 223, "Output",ExpressionUUID->"84128824-5032-41b3-8771-4192b91cae1e"]
}, Open  ]]
}
]
*)



==> figure/InfVar.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    220642,       5104]
NotebookOptionsPosition[    205753,       4846]
NotebookOutlinePosition[    206177,       4862]
CellTagsIndexPosition[    206134,       4859]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "4"}], 
       RowBox[{"x", "^", "2"}]}], "]"}], 
     RowBox[{"BesselI", "[", 
      RowBox[{"0", ",", 
       RowBox[{"4", " ", 
        RowBox[{"x", "^", "2"}]}]}], "]"}]}], ",", "x"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.879411918572874*^9, 3.8794119454290867`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"46edcde8-b271-4622-ad0f-11d400249220"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["x", "2"]}]], " ", 
  SuperscriptBox["x", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"BesselI", "[", 
     RowBox[{"0", ",", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"]}]}], "]"}], "+", 
    RowBox[{"BesselI", "[", 
     RowBox[{"1", ",", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"]}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8794119362907076`*^9, 3.879411945877179*^9}},
 CellLabel->"Out[2]=",ExpressionUUID->"0bf30a8c-f5df-4e80-b8c3-f267b187d7b0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R", "=", "2"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.879411956411858*^9, 3.8794119599533153`*^9}, {
  3.879412130420641*^9, 3.8794121304829597`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"ffc92bb8-29b3-4193-9a02-c19325091a71"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Sum", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"GammaRegularized", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{"2", 
        RowBox[{"R", "^", "2"}]}]}], "]"}], 
     RowBox[{"GammaRegularized", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", "0", ",", 
       RowBox[{"2", 
        RowBox[{"R", "^", "2"}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], " ", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8794119606130896`*^9, 3.879411976115809*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"40de2bf2-dffe-4fdc-9c94-181f3bbb6144"],

Cell[BoxData["0.7915749374993658`"], "Output",
 CellChangeTimes->{3.879411976555606*^9, 3.8794121314063187`*^9, 
  3.8794139420615215`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"d734b178-eb8a-4e87-af71-a446b6c999c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", " ", 
   RowBox[{
    RowBox[{"R", "^", "2"}], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{"R", "^", "2"}]}], "]"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", 
        RowBox[{"4", 
         RowBox[{"R", "^", "2"}]}]}], "]"}], "+", 
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        RowBox[{"4", 
         RowBox[{"R", "^", "2"}]}]}], "]"}]}], "  ", ")"}]}], " ", "]"}], "-", 
  RowBox[{"NIntegrate", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "x", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"x", "^", "2"}]}], "]"}], 
      RowBox[{"BesselJ", "[", 
       RowBox[{"0", ",", 
        RowBox[{"4", 
         RowBox[{"x", "^", "2"}]}]}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"x", "^", "2"}]}], "]"}], 
      RowBox[{"x", "^", "3"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", "/", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"3", "/", "2"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], 
         RowBox[{"x", "^", "4"}]}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "R"}], "}"}]}], "  ", "]"}]}]], "Input",
 CellChangeTimes->{{3.8794119792429514`*^9, 3.879412067918597*^9}, {
  3.8794121207224865`*^9, 3.87941212716142*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"e9c5d8e9-5e82-4a27-947b-ba50db5a3875"],

Cell[BoxData["0.7915749374993659`"], "Output",
 CellChangeTimes->{
  3.879411993476259*^9, {3.8794120270032225`*^9, 3.879412068315243*^9}, {
   3.879412121103289*^9, 3.8794121325608945`*^9}, 3.879413943191146*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"6d82c55e-6192-45dd-a5d7-07e9556966cd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "R", "]"}]], "Input",
 CellChangeTimes->{{3.8794121605384665`*^9, 3.87941216148462*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"23f567ea-7e7a-43fb-8d2c-58399626bbb2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["x", "2"]}]], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"BesselI", "[", 
        RowBox[{"0", ",", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "2"]}]}], "]"}], "+", 
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "2"]}]}], "]"}]}], ")"}]}], ",", "x"}], "]"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8794121715308437`*^9, 3.879412176560048*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"b1a4de52-91db-47c6-ba91-3f745c9b77fa"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["x", "2"]}]], " ", "x", " ", 
  RowBox[{"BesselI", "[", 
   RowBox[{"0", ",", 
    RowBox[{"4", " ", 
     SuperscriptBox["x", "2"]}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.8794121770440235`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"1d37ba92-06a2-49cd-a59e-5ea2f1b2f81b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["x", "2"]}]], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"BesselJ", "[", 
        RowBox[{"0", ",", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "2"]}]}], "]"}], "-", 
       RowBox[{"BesselJ", "[", 
        RowBox[{"1", ",", 
         RowBox[{"4", 
          RowBox[{"x", "^", "2"}]}]}], "]"}]}], ")"}]}], ",", "x"}], "]"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8794121837945485`*^9, 3.879412237709219*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"b37e63dc-1049-41ef-ba92-25b1e086fc3f"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["x", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{"x", "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["x", "3"]}]}], ")"}], " ", 
  RowBox[{"BesselJ", "[", 
   RowBox[{"0", ",", 
    RowBox[{"4", " ", 
     SuperscriptBox["x", "2"]}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.8794121866573267`*^9, 3.8794122380324326`*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"24e189a0-5768-4595-92e9-80535782af37"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["x", "2"]}]], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"]}]}], "]"}], ")"}]}], ",", "x"}], "]"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.8794122469603543`*^9, {3.879412320769621*^9, 3.8794123210104265`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"4c9b91be-8f1f-42ab-9fd3-f482c7c01dc8"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["x", "2"]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "3"]}]}], ")"}], " ", 
     RowBox[{"BesselI", "[", 
      RowBox[{"0", ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "2"]}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"BesselI", "[", 
      RowBox[{"1", ",", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "2"]}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8794122472279387`*^9, 3.879412321455953*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"bb0246ef-cd28-4ff9-a8a6-a8a79ad3860a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["x", "2"]}]], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"]}]}], "]"}], ")"}]}], ",", "x"}], "]"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8794122515898476`*^9, 3.879412324712262*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"0a9cfe9f-9b90-4654-bb21-fcbf13fa7e3d"],

Cell[BoxData[
 RowBox[{"4", " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["x", "2"]}]], " ", 
  SuperscriptBox["x", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"BesselI", "[", 
     RowBox[{"0", ",", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"]}]}], "]"}], "-", 
    RowBox[{"BesselI", "[", 
     RowBox[{"1", ",", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"]}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8794122519996557`*^9, 3.879412325197208*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"f8352ab1-6ca7-4b4a-80f2-07cd9ddd27ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BesselJ", "[", 
     RowBox[{"0", ",", 
      RowBox[{"4", 
       RowBox[{"x", "^", "2"}]}]}], "]"}], "-", 
    RowBox[{"4", 
     RowBox[{"x", "^", "2"}], " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", "/", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"3", "/", "2"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"x", "^", "4"}]}]}], "]"}]}]}], "//", 
   "FunctionExpand"}]}]], "Input",
 CellChangeTimes->{{3.8794124483013105`*^9, 3.8794124645415983`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"e5d3b167-9ed2-4308-ab4b-81089bb7d761"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Pi]", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"BesselJ", "[", 
    RowBox[{"1", ",", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"]}]}], "]"}], " ", 
   RowBox[{"StruveH", "[", 
    RowBox[{"0", ",", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"]}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"BesselJ", "[", 
    RowBox[{"0", ",", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"]}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"StruveH", "[", 
       RowBox[{"1", ",", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"]}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.879412460835877*^9, 3.8794124650038223`*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"61530886-44e7-4fd2-930e-8f0fe1e40684"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"SeriesCoefficient", "[", " ", 
   RowBox[{
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", "/", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"3", "/", "2"}]}], "}"}], ",", "x"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "k"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8794125729374228`*^9, 3.8794126338979864`*^9}, {
   3.879412674521589*^9, 3.8794126970915003`*^9}, {3.8794127281995716`*^9, 
   3.8794127291080437`*^9}, 3.8794127760741367`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"3e669299-745d-494b-a4ca-9741d400a2c1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "k"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "!"}], ")"}], "2"]}]], 
        RowBox[{"k", "\[GreaterEqual]", "0"}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}},
      Selectable->True]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False,
  StripWrapperBoxes->True]], "Output",
 CellChangeTimes->{{3.879412576856328*^9, 3.8794126317775555`*^9}, {
   3.879412681690736*^9, 3.879412697633297*^9}, 3.8794127293972425`*^9, 
   3.8794127764191*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"4af7e6c7-f8b8-4b77-981b-b187bd78983d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "k"}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"x", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", "k"}], ")"}]}], "/", 
      RowBox[{
       RowBox[{"k", "!"}], "^", "2"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8794128659588037`*^9, 3.879412873163435*^9}, {
  3.879412909955969*^9, 3.879412910726719*^9}, {3.8794132179330406`*^9, 
  3.8794132221160107`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"4ce65dcc-952c-481d-a3a3-c2fe48133c09"],

Cell[BoxData[
 RowBox[{"BesselJ", "[", 
  RowBox[{"0", ",", 
   RowBox[{"4", " ", 
    SuperscriptBox["x", "2"]}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8794128738151116`*^9, 3.8794129111644373`*^9, {3.879413218279049*^9, 
   3.8794132224537334`*^9}},
 CellLabel->"Out[54]=",ExpressionUUID->"39e90471-2745-47a8-8e73-3df9e4d04d0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "k"}], "+", "1"}], ")"}]}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "4"}], 
       RowBox[{"x", "^", "2"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "R"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"R", ">", "0"}], "&&", 
      RowBox[{"k", ">", "0"}]}]}]}], " ", "]"}]}]], "Input",
 CellChangeTimes->{{3.879413137603329*^9, 3.8794131594730616`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"fa1bac9b-94f3-4c62-b3eb-8a44c99c0ae7"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    RowBox[{"4", " ", "k"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "k"}]}], "]"}], "-", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "k"}]}], ",", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "2"]}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8794131521463847`*^9, 3.8794131603938518`*^9}},
 CellLabel->"Out[52]=",ExpressionUUID->"cae04c9b-4cc3-4fc7-b56e-3ff8ceb8de57"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R", "=", 
    RowBox[{"1", "/", "2"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8794133344094596`*^9, 3.8794133401914263`*^9}, {
  3.879413891805581*^9, 3.879413905441767*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"f6087171-93cf-4e24-8e5e-a8e83c8fc6ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"x", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{"x", "^", "2"}]}], "]"}], 
    RowBox[{"BesselJ", "[", 
     RowBox[{"0", ",", 
      RowBox[{"4", 
       RowBox[{"x", "^", "2"}]}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "R"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8794133407729053`*^9, 3.879413350295396*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"70c800a8-992a-4624-b41f-c5df28b6cbde"],

Cell[BoxData["0.07416457440101745`"], "Output",
 CellChangeTimes->{
  3.879413350583253*^9, {3.879413892827695*^9, 3.8794139063962784`*^9}},
 CellLabel->"Out[72]=",ExpressionUUID->"8dfaf0c0-7956-4f77-9694-d42aec622503"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"1", "/", "8"}], " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "k"}], "/", 
       RowBox[{"k", "!"}]}], " ", 
      RowBox[{"1", "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"2", "k"}], ")"}]}]}], " ", 
      RowBox[{"GammaRegularized", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "+", "1"}], ",", "0", ",", 
        RowBox[{"4", 
         RowBox[{"R", "^", "2"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.879413352328782*^9, 3.87941336918542*^9}, {
  3.8794134119116807`*^9, 3.8794134165243783`*^9}, {3.8794134565425987`*^9, 
  3.8794134583414392`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"d7c4ca7c-613a-40c2-a39d-e35281d66efa"],

Cell[BoxData["0.07651992039791176`"], "Output",
 CellChangeTimes->{
  3.879413369665365*^9, {3.8794134126741457`*^9, 3.8794134167776513`*^9}, 
   3.8794134586912055`*^9, {3.8794138944466057`*^9, 3.879413907448377*^9}},
 CellLabel->"Out[73]=",ExpressionUUID->"92c73aed-7417-420c-9553-f3cc84470f20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "4"}], "x"}], "]"}], 
    RowBox[{"BesselJ", "[", 
     RowBox[{"0", ",", 
      RowBox[{"4", "x"}]}], "]"}]}], ",", "x"}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.8794135103738313`*^9, 3.879413536026428*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"13600e80-d4dd-4bb3-82d4-07a0baa9d30c"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "x"}]], " ", "x", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"BesselI", "[", 
     RowBox[{"0", ",", 
      RowBox[{"4", " ", "x"}]}], "]"}], "+", 
    RowBox[{"BesselI", "[", 
     RowBox[{"1", ",", 
      RowBox[{"4", " ", "x"}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.879413527764432*^9, 3.879413536533222*^9}},
 CellLabel->"Out[64]=",ExpressionUUID->"0fca3c98-9775-47a0-8ccc-aa6c98984550"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R", "=", "1"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8794139478985653`*^9, 3.8794139488337407`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"abaafc72-0c86-4c33-ae97-579d5e61f205"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Sum", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"GammaRegularized", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{"2", 
        RowBox[{"R", "^", "2"}]}]}], "]"}], 
     RowBox[{"GammaRegularized", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", "0", ",", 
       RowBox[{"2", 
        RowBox[{"R", "^", "2"}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], " ", "]"}], "]"}]], "Input",
 CellLabel->"In[98]:=",ExpressionUUID->"3d51fb1a-99c6-47be-bf57-67cc4637f77f"],

Cell[BoxData["0.38106059552101434`"], "Output",
 CellChangeTimes->{3.8794139498629847`*^9, 3.8794147378124523`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"3d3c6f7f-f71f-4eee-a2d5-84ac932dd2af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", " ", 
   RowBox[{
    RowBox[{"R", "^", "2"}], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{"R", "^", "2"}]}], "]"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", 
        RowBox[{"4", 
         RowBox[{"R", "^", "2"}]}]}], "]"}], "+", 
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        RowBox[{"4", 
         RowBox[{"R", "^", "2"}]}]}], "]"}]}], "  ", ")"}]}], " ", "]"}], "-", 
  RowBox[{"NIntegrate", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "x", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"x", "^", "2"}]}], "]"}], 
      RowBox[{"BesselJ", "[", 
       RowBox[{"0", ",", 
        RowBox[{"4", 
         RowBox[{"x", "^", "2"}]}]}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"x", "^", "2"}]}], "]"}], 
      RowBox[{"x", "^", "3"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", "/", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"3", "/", "2"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], 
         RowBox[{"x", "^", "4"}]}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "R"}], "}"}]}], "  ", "]"}]}]], "Input",
 CellLabel->"In[99]:=",ExpressionUUID->"739f1236-ad81-4e78-8ab7-552b5c7170b4"],

Cell[BoxData["0.38106059552101423`"], "Output",
 CellChangeTimes->{3.879413961708617*^9, 3.879414764283022*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"78e35509-13e2-4321-9d44-283735c99d49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Sum", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"GammaRegularized", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{"2", 
        RowBox[{"R", "^", "2"}]}]}], "]"}], 
     RowBox[{"GammaRegularized", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", "0", ",", 
       RowBox[{"2", 
        RowBox[{"R", "^", "2"}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], " ", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.879413972370002*^9, 3.8794139741268773`*^9}, {
  3.879414018787303*^9, 3.8794140227184052`*^9}, {3.879414159466019*^9, 
  3.879414162320689*^9}, {3.8794141995820513`*^9, 3.8794142201580334`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"9c34013b-c099-4dd1-8f67-583d2756d4fd"],

Cell[BoxData["0.38106059552101434`"], "Output",
 CellChangeTimes->{
  3.879413974442217*^9, 3.879414023642685*^9, 3.879414162699682*^9, {
   3.8794142042618113`*^9, 3.8794142203590283`*^9}},
 CellLabel->"Out[87]=",ExpressionUUID->"eb26ba85-4a88-4539-840b-72a23f1805a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NIntegrate", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"2", "x", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "4"}], 
       RowBox[{"x", "^", "2"}]}], "]"}], 
     RowBox[{"BesselJ", "[", 
      RowBox[{"0", ",", 
       RowBox[{"4", 
        RowBox[{"x", "^", "2"}]}]}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "4"}], 
       RowBox[{"x", "^", "2"}]}], "]"}], 
     RowBox[{"x", "^", "3"}], " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", "/", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"3", "/", "2"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"x", "^", "4"}]}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "R"}], "}"}]}], "  ", "]"}]], "Input",
 CellChangeTimes->{{3.879413993413454*^9, 3.8794140102171926`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"18104fc5-0250-476b-925c-9be982ccc0fc"],

Cell[BoxData["0.0046921652054077445`"], "Output",
 CellChangeTimes->{3.879414010802864*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"e31f2514-2074-49fe-b2ba-f2d21d0dc47c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"2", " ", 
   RowBox[{"R", "^", "2"}], " ", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "4"}], 
     RowBox[{"R", "^", "2"}]}], "]"}], 
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{"BesselI", "[", 
      RowBox[{"0", ",", 
       RowBox[{"4", 
        RowBox[{"R", "^", "2"}]}]}], "]"}], "+", 
     RowBox[{"BesselI", "[", 
      RowBox[{"1", ",", 
       RowBox[{"4", 
        RowBox[{"R", "^", "2"}]}]}], "]"}]}], "  ", ")"}]}], " ", 
  "]"}]], "Input",
 CellChangeTimes->{3.8794141673997335`*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"4cc7f3e7-de41-4614-a239-79f1414cfd4b"],

Cell[BoxData["0.7715055214528439`"], "Output",
 CellChangeTimes->{3.879414042789926*^9, 3.8794141678141823`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"8798c7bc-0fd8-4621-a17f-9c21cad8ade0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Clear", "[", "R", "]"}]}]], "Input",
 CellChangeTimes->{{3.879414341334076*^9, 3.8794143440537395`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"08a06f1c-31ee-4c77-b1a0-284abcbb2c50"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"R", "^", "2"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "4"}], 
       RowBox[{"R", "^", "2"}]}], "]"}], 
     RowBox[{"(", "  ", 
      RowBox[{
       RowBox[{"BesselI", "[", 
        RowBox[{"0", ",", 
         RowBox[{"4", 
          RowBox[{"R", "^", "2"}]}]}], "]"}], "+", 
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         RowBox[{"4", 
          RowBox[{"R", "^", "2"}]}]}], "]"}]}], " ", ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "6"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.879414345038932*^9, 3.879414393457759*^9}, {
  3.8794146761628485`*^9, 3.8794146762362413`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"86a1f9a3-f8ae-4251-8ef7-a8088ee1e338"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["R", "2"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["R", "4"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["R", "6"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "7"],
    SeriesData[$CellContext`R, 0, {}, 2, 7, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {1, 0, -2, 0, 4}, 2, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.879414363950307*^9, 3.8794143936240664`*^9}, 
   3.8794146764327874`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"952a7504-92fc-4cee-a744-97daa3400459"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Sum", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"GammaRegularized", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "+", "2"}], ",", 
        RowBox[{"2", 
         RowBox[{"R", "^", "2"}]}]}], "]"}], 
      RowBox[{"GammaRegularized", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "+", "2"}], ",", "0", ",", 
        RowBox[{"2", 
         RowBox[{"R", "^", "2"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], " ", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8794146163396626`*^9, 3.8794146253217545`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"d4a04a35-86f1-47a9-be4d-bcb523703f28"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox["R", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "5"],
    SeriesData[$CellContext`R, 0, {}, 4, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {2}, 4, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8794146210249777`*^9, 3.879414625736109*^9}},
 CellLabel->"Out[95]=",ExpressionUUID->"deadbcd5-3af6-4291-ad06-3ecdd19b5450"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "R", "]"}]], "Input",
 CellChangeTimes->{{3.8794151579465094`*^9, 3.879415158915556*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"d09458ab-124c-43a0-bf0d-e438f8f40e2c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R", "=", "1"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.879415188536869*^9, 3.879415190026661*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"840d3020-5fcc-4548-9d9d-05722347e530"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"x", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{"x", "^", "2"}]}], "]"}], 
    RowBox[{"BesselJ", "[", 
     RowBox[{"0", ",", 
      RowBox[{"4", 
       RowBox[{"x", "^", "2"}]}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "R"}], "}"}]}], "  ", "]"}]], "Input",
 CellChangeTimes->{{3.8794151914937925`*^9, 3.8794152008564353`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"be726d83-db1f-4eb4-9b0a-b7bfa64acca9"],

Cell[BoxData["0.08881713063877868`"], "Output",
 CellChangeTimes->{3.879415201220842*^9, 3.8794152759094086`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"50919136-420e-4b03-9dbb-96d14a41d34e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"1", "/", "8"}], " ", 
   RowBox[{"Sum", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "k"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "k"}], ")"}], "!"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "!"}], ")"}], "^", "2"}], " ", 
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{"2", "k"}], ")"}]}]}], ")"}]}], " ", 
      RowBox[{"GammaRegularized", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "+", "1"}], ",", "0", ",", 
        RowBox[{"4", 
         RowBox[{"R", "^", "2"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "40"}], "}"}]}], "  ", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.879415203118598*^9, 3.8794152294629326`*^9}, {
  3.879415277694563*^9, 3.879415319404539*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"3a6662c4-f84d-4519-8865-fd3b1f7fba6a"],

Cell[BoxData["0.08881713063877841`"], "Output",
 CellChangeTimes->{{3.879415221020306*^9, 3.8794152296268673`*^9}, {
  3.879415286210539*^9, 3.879415319885581*^9}},
 CellLabel->
  "Out[112]=",ExpressionUUID->"274730ba-6bd1-45d7-849f-3672f57aa6b5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "R", "]"}]], "Input",
 CellChangeTimes->{{3.8794152372482677`*^9, 3.8794152382947507`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"9fd46676-b63a-4c11-b56a-fe1a346f6a2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"x", "^", "2"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"2", "k"}], ")"}]}], "x", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{"x", "^", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "R"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"R", ">", "0"}], "&&", 
     RowBox[{"k", ">", "0"}]}]}]}], "  ", "]"}]], "Input",
 CellChangeTimes->{{3.879415239258662*^9, 3.879415256037299*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"4e64bbb3-3cb0-41f3-81b6-3ba907b16133"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    RowBox[{"2", " ", "k"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "k"}]}], "]"}], "-", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "k"}]}], ",", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "2"]}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.879415256878981*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"d4d33ada-147e-46f3-a6a0-5867c80264a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", "8"}], " ", 
  RowBox[{"Sum", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "k"}], " ", "/", 
      RowBox[{"2", "^", 
       RowBox[{"(", 
        RowBox[{"2", "k"}], ")"}]}]}], " ", 
     RowBox[{"Binomial", "[", 
      RowBox[{
       RowBox[{"2", "k"}], ",", "k"}], "]"}]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "  ", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8794153835530367`*^9, 3.8794154286308346`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"37f50d2e-6b49-49bf-aae6-2662d94dcc0e"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"8", " ", 
   SqrtBox["2"]}]]], "Output",
 CellChangeTimes->{{3.879415391731445*^9, 3.8794154299532633`*^9}},
 CellLabel->
  "Out[116]=",ExpressionUUID->"9f5210fb-3a73-4ef0-a8be-8c85c71c8314"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "R", "]"}]], "Input",
 CellChangeTimes->{{3.879415393816527*^9, 3.8794153951723814`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"d4eba33d-937e-4eb0-a307-1c4c645ff240"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"-", "4"}], 
    RowBox[{"R", "^", "2"}]}], "]"}], 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", 
        RowBox[{"R", "^", "2"}]}], ")"}], "^", "l"}], "/", 
     RowBox[{"l", "!"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", 
      RowBox[{"2", "k"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.87941560327514*^9, 3.879415612533901*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"339b664b-3dba-40d7-b0f5-0b05dc386be8"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Gamma", "[", 
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "k"}]}], ",", 
    RowBox[{"4", " ", 
     SuperscriptBox["R", "2"]}]}], "]"}], 
  RowBox[{"Gamma", "[", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "k"}]}], "]"}]]], "Output",
 CellChangeTimes->{3.8794156131515713`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"02a0c36f-aceb-4ccd-9e05-319f2800405c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"2", "k"}], ")"}]}]}], " ", 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "k"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "m", ",", "Infinity"}], "}"}]}], " ", "]"}], "//", 
   "FunctionExpand"}]}]], "Input",
 CellChangeTimes->{{3.8794159583515863`*^9, 3.879415998907339*^9}, {
  3.87941603182096*^9, 3.879416032054247*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"e481956f-446a-4d7d-a35f-2f74e631ed9e"],

Cell[BoxData[
 TemplateBox[{
  "Sum", "div", "\"Sum does not converge.\"", 2, 124, 7, 21606301416293129098,
    "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.879416032622157*^9},
 CellLabel->
  "During evaluation of \
In[124]:=",ExpressionUUID->"0796dcfb-cb60-4661-96e2-6a23238fe403"],

Cell[BoxData[
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"k", "=", "m"}], "\[Infinity]"], 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "k"}]], " ", 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"2", " ", "k"}], ",", "k"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.879415970151175*^9, 3.879415999710219*^9}, 
   3.8794160326406555`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"66494473-da93-4e05-8bd0-6722576ad8e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"x", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{"x", "^", "2"}]}], "]"}], 
    RowBox[{"BesselI", "[", 
     RowBox[{"0", ",", 
      RowBox[{"4", 
       RowBox[{"x", "^", "2"}]}]}], "]"}]}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.8794160770128784`*^9, 3.8794160861767607`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"20f3ef70-efb8-4fd7-bd91-625cc562429a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["x", "2"]}]], " ", 
  SuperscriptBox["x", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"BesselI", "[", 
     RowBox[{"0", ",", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"]}]}], "]"}], "+", 
    RowBox[{"BesselI", "[", 
     RowBox[{"1", ",", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"]}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.879416086673809*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"40c86aab-ee9f-4bfc-9e0f-75c75e1cfeb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"2", "^", 
      RowBox[{"(", 
       RowBox[{"2", "k"}], ")"}]}]}], 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"2", "k"}], ",", "k"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8794161098739614`*^9, 3.87941612155048*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"dc970b99-a88b-4f44-9c30-7b84ef5fcab7"],

Cell[BoxData[
 TemplateBox[{
  "Sum", "div", "\"Sum does not converge.\"", 2, 126, 8, 21606301416293129098,
    "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.879416122024727*^9},
 CellLabel->
  "During evaluation of \
In[126]:=",ExpressionUUID->"8808983e-1edf-41cd-8614-9e0bf0edb127"],

Cell[BoxData[
 RowBox[{
  UnderoverscriptBox["\[Sum]", 
   RowBox[{"k", "=", "0"}], "\[Infinity]"], 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "k"}]], " ", 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"2", " ", "k"}], ",", "k"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.879416122037941*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"733dd703-210c-4ad5-9cf3-f2565aef85f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", " ", 
   RowBox[{
    RowBox[{"4", 
     RowBox[{"x", "^", "3"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"x", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"2", "k"}], ")"}]}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "4"}], 
       RowBox[{"x", "^", "2"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "R"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"R", ">", "0"}], "&&", 
      RowBox[{"k", ">", "0"}]}]}]}], " ", "]"}]}]], "Input",
 CellChangeTimes->{{3.879416340725152*^9, 3.8794163712561226`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"3692877a-edf7-42e2-8104-a6dee993ce78"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    RowBox[{"2", " ", "k"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "k"}]}], "]"}], "-", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "k"}]}], ",", 
      RowBox[{"4", " ", 
       SuperscriptBox["R", "2"]}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.879416364773258*^9, 3.8794163734802055`*^9}},
 CellLabel->
  "Out[128]=",ExpressionUUID->"53037bb9-c48d-4960-b0af-55467441251b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R", "=", "1"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8794165489223523`*^9, 3.879416549512973*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"0ce825ef-0158-47c7-a87c-f171021c532b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"4", 
    RowBox[{"x", "^", "3"}], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{"x", "^", "2"}]}], "]"}], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", "/", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"3", "/", "2"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], 
       RowBox[{"x", "^", "4"}]}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "R"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8794165502255363`*^9, 3.8794165677998576`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"02d6597a-f059-4316-9bef-ea00877dced3"],

Cell[BoxData["0.08647104803607464`"], "Output",
 CellChangeTimes->{3.8794165684455905`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"9f80f320-9c9e-4987-be02-0d7b4e3d0b41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"1", "/", "8"}], 
   RowBox[{"Sum", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "k"}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"2", "k"}], ")"}]}]}], " ", 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"2", "k"}], ",", "k"}], "]"}], 
      RowBox[{"GammaRegularized", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "+", "2"}], ",", "0", ",", 
        RowBox[{"4", 
         RowBox[{"R", "^", "2"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], " ", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.87941657031905*^9, 3.8794165935215273`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"d38c773f-2848-4d44-a499-fc537067cae2"],

Cell[BoxData["0.08647104803607454`"], "Output",
 CellChangeTimes->{3.879416593974142*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"c8fef3f0-3d72-4802-ad22-9bdbbfc58693"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GammaRegularized", "[", 
     RowBox[{"5", ",", "0", ",", 
      RowBox[{"4", 
       RowBox[{"R", "^", "2"}]}]}], "]"}], "-", 
    RowBox[{"GammaRegularized", "[", 
     RowBox[{"6", ",", "0", ",", 
      RowBox[{"4", 
       RowBox[{"R", "^", "2"}]}]}], "]"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8794167038275204`*^9, 3.879416760725113*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"43768b9c-b1e6-4d92-a223-70cf84b45ba0"],

Cell[BoxData[
 FractionBox["128", 
  RowBox[{"15", " ", 
   SuperscriptBox["\[ExponentialE]", "4"]}]]], "Output",
 CellChangeTimes->{{3.8794167220937*^9, 3.8794167609317465`*^9}},
 CellLabel->
  "Out[138]=",ExpressionUUID->"11c93705-6fc3-44c9-a0f7-0f4ff330c26e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"-", "4"}], 
    RowBox[{"R", "^", "2"}]}], "]"}], 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", 
      RowBox[{"R", "^", "2"}]}], ")"}], "^", "5"}], "/", 
   RowBox[{
    RowBox[{"(", "5", ")"}], "!"}]}]}]], "Input",
 CellChangeTimes->{{3.879416743022456*^9, 3.8794167655350924`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"d956ce41-405c-488b-bf7c-56ce26b7d8d8"],

Cell[BoxData[
 FractionBox["128", 
  RowBox[{"15", " ", 
   SuperscriptBox["\[ExponentialE]", "4"]}]]], "Output",
 CellChangeTimes->{{3.8794167531802964`*^9, 3.8794167657267885`*^9}},
 CellLabel->
  "Out[139]=",ExpressionUUID->"13cb0ab9-a0ae-4f08-b90d-f5a15f010352"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"Clear", "[", "R", "]"}]}]], "Input",
 CellChangeTimes->{{3.8794169234529195`*^9, 3.879416925052424*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"7392e63f-72ba-4719-b224-7401db03b7c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "k"}], "/", 
      RowBox[{"2", "^", 
       RowBox[{"(", 
        RowBox[{"2", "k"}], ")"}]}]}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"R", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "1"}], ")"}]}], "/", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "!"}], ")"}], "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "k"}], "+", "1"}], ")"}]}], "  ", ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8794169256189737`*^9, 3.879416952292132*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"9e8f75a8-dd39-4f8a-8ad1-9b8f1c96dc5e"],

Cell[BoxData[
 RowBox[{"4", " ", 
  SuperscriptBox["R", "2"], " ", 
  RowBox[{"HypergeometricPFQ", "[", 
   RowBox[{
    RowBox[{"{", 
     FractionBox["1", "2"], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      FractionBox["3", "2"]}], "}"}], ",", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["R", "4"]}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.8794169528092785`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"df33d95b-9803-4682-b81f-ff4aa35f4c3b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R", "=", "1"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8794171222168684`*^9, 3.879417122812312*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"87c25869-ca52-49bc-8f40-e659181622ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Sum", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"GammaRegularized", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{"2", 
        RowBox[{"R", "^", "2"}]}]}], "]"}], 
     RowBox[{"GammaRegularized", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", "0", ",", 
       RowBox[{"2", 
        RowBox[{"R", "^", "2"}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], "   ", "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8794171303716784`*^9, 3.8794171467291417`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"b6aee067-ca11-4393-ac29-84d91464be78"],

Cell[BoxData["0.38106059552101434`"], "Output",
 CellChangeTimes->{3.879417147164091*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"2e7f95e3-cbc8-47b4-80a8-99f99ccba1f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"R", "^", "2"}], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{"R", "^", "2"}]}], "]"}], " ", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", 
        RowBox[{"4", 
         RowBox[{"R", "^", "2"}]}]}], "]"}], "+", 
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        RowBox[{"4", 
         RowBox[{"R", "^", "2"}]}]}], "]"}]}], "  ", ")"}]}], "-", " ", 
   RowBox[{
    RowBox[{"R", "^", "2"}], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{"R", "^", "2"}]}], "]"}], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", "/", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"3", "/", "2"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], 
       RowBox[{"R", "^", "4"}]}]}], "]"}]}]}], "   ", "]"}]], "Input",
 CellChangeTimes->{{3.8794171539559064`*^9, 3.8794171904042697`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"025a9abf-c2a9-4775-be68-8f503072b9b8"],

Cell[BoxData["0.3810605955210142`"], "Output",
 CellChangeTimes->{{3.879417170760774*^9, 3.8794171909482555`*^9}},
 CellLabel->
  "Out[145]=",ExpressionUUID->"b1295d41-16ee-4af2-ab24-0e0ea48599fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Sum", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"GammaRegularized", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{"2", 
        RowBox[{"R", "^", "2"}]}]}], "]"}], 
     RowBox[{"GammaRegularized", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", "0", ",", 
       RowBox[{"2", 
        RowBox[{"R", "^", "2"}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], "   ", "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8794172031832027`*^9, 3.8794172051904993`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"368d5f20-ce2f-40ea-8ce8-0a509b732a0e"],

Cell[BoxData["0.3904449259318298`"], "Output",
 CellChangeTimes->{3.879417205384824*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"af5fd3c7-c2ef-48fc-be0a-01d198a7871c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"R", "^", "2"}], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{"R", "^", "2"}]}], "]"}], " ", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"BesselI", "[", 
       RowBox[{"0", ",", 
        RowBox[{"4", 
         RowBox[{"R", "^", "2"}]}]}], "]"}], "+", 
      RowBox[{"BesselI", "[", 
       RowBox[{"1", ",", 
        RowBox[{"4", 
         RowBox[{"R", "^", "2"}]}]}], "]"}]}], "  ", ")"}]}], "+", 
   RowBox[{
    RowBox[{"R", "^", "2"}], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "4"}], 
      RowBox[{"R", "^", "2"}]}], "]"}], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", "/", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"3", "/", "2"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], 
       RowBox[{"R", "^", "4"}]}]}], "]"}]}]}], "   ", "]"}]], "Input",
 CellChangeTimes->{{3.8794172099159384`*^9, 3.87941721026921*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"3bba6432-5109-46a8-b098-13a74e36f2e6"],

Cell[BoxData["0.3904449259318297`"], "Output",
 CellChangeTimes->{3.8794172106241693`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"1560a429-8df1-4164-833a-e43c4392b2fc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "R", "]"}]], "Input",
 CellChangeTimes->{{3.879417312607982*^9, 3.8794173136258183`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"5eb9f315-aeef-48fa-b774-66fd044308d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"R", "^", "2"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "4"}], 
         RowBox[{"R", "^", "2"}]}], "]"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           RowBox[{"4", 
            RowBox[{"R", "^", "2"}]}]}], "]"}], "+", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           RowBox[{"4", 
            RowBox[{"R", "^", "2"}]}]}], "]"}], " ", "-", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", "/", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"3", "/", "2"}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"-", "4"}], 
            RowBox[{"R", "^", "4"}]}]}], "]"}]}], "  ", ")"}]}], ",", " ", 
      RowBox[{
       RowBox[{"R", "^", "2"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"R", "^", "2"}]}], "]"}], 
       RowBox[{"(", "  ", 
        RowBox[{
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", 
            RowBox[{"R", "^", "2"}]}]}], "]"}], "+", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           RowBox[{"2", 
            RowBox[{"R", "^", "2"}]}]}], "]"}]}], "   ", ")"}]}]}], " ", 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "5"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.879417314086025*^9, 3.8794174097769623`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"13945db3-9303-427a-9f43-c78c6097d93f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlWc4lg0Dhq1USHgqe9RLShJFSrmvuyQlqQihVMIjIpRNeitRRugpIwqZ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       "]]},
     Annotation[#, "Charting`Private`Tag$110961#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVkmk4lH0fho0Zt7IVd6WVqWxJ1hZU8/tLIjEtUs8jSyYMiTJCSZs1pTHJ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       "]]},
     Annotation[#, "Charting`Private`Tag$110961#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5}, {0., 2.813868705792794}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8794173181697173`*^9, 3.8794173558400946`*^9, 
  3.879417393688277*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"f36eb27e-2d27-487c-8093-bde5951c75a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], "]"}], " ", "x", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"R", " ", "x"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", "k"}], ")"}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "!"}], ")"}], "^", "2"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "R", ",", "Infinity"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"R", ">", "0"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8794674382205915`*^9, 3.879467462771372*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"7d063488-eda1-4bea-bcef-ce15735f2a3f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["R", 
    RowBox[{"2", " ", "k"}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"1", "+", "k"}], ",", 
     SuperscriptBox["R", "2"]}], "]"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"k", "!"}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.8794674605943675`*^9, 3.8794674651569815`*^9}},
 CellLabel->
  "Out[154]=",ExpressionUUID->"cb750873-7fe5-48cd-9876-fde729ef4625"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"1", "/", "2"}], " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"R", "^", 
       RowBox[{"(", 
        RowBox[{"2", "k"}], ")"}]}], "/", 
      RowBox[{"k", "!"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8794675595407224`*^9, 3.879467566935315*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"8526a285-4903-41d6-9f91-4f942dd616e8"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   SuperscriptBox["R", "2"]], "2"]], "Output",
 CellChangeTimes->{3.879467567351633*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"6f692904-2e31-4195-a0ff-004ad9446128"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "m"}], "+", "1"}], ",", "k"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"m", "+", "1"}], ",", 
      RowBox[{
       RowBox[{"2", "m"}], "+", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.879467926403367*^9, 3.879467970452689*^9}, {
  3.8794680424328394`*^9, 3.8794680426408696`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"1fe1250d-3599-47a8-a467-6195b728e6d3"],

Cell[BoxData["1024"], "Output",
 CellChangeTimes->{
  3.8794679384811964`*^9, 3.879467970768957*^9, {3.879468036679243*^9, 
   3.8794680429944153`*^9}},
 CellLabel->
  "Out[161]=",ExpressionUUID->"171de608-6966-4b1d-addd-1c4f5efcec99"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", "5"}], ";"}]], "Input",
 CellChangeTimes->{{3.8794680316827326`*^9, 3.8794680350110197`*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"4ea7d1d3-fcde-4744-ba2e-dc2e253c7417"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"2", "m"}], ",", "k"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "m", ",", 
     RowBox[{"2", "m"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8794680517266774`*^9, 3.8794680549407473`*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"939d3720-a7b8-4944-8b65-eeb500d97828"],

Cell[BoxData["638"], "Output",
 CellChangeTimes->{3.879468055267441*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"04b921d1-9a2a-4b9d-a50a-a9542474ee98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"2", "^", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "m"}], "-", "1"}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"1", "/", "2"}], " ", 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"2", "m"}], ",", "m"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.879468087123501*^9, 3.8794681020192795`*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"1ce880fe-99bd-44fa-938e-4eb975ffebe8"],

Cell[BoxData["638"], "Output",
 CellChangeTimes->{{3.8794680942759695`*^9, 3.879468102397106*^9}},
 CellLabel->
  "Out[164]=",ExpressionUUID->"47511b9f-58b2-4dc9-9caf-4403fd591b00"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Clear", "[", "m", "]"}]}]], "Input",
 CellChangeTimes->{{3.8794682547333336`*^9, 3.879468262442423*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"b41db473-ef8c-4afb-bfb7-999d8128a869"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", "^", 
      RowBox[{"(", 
       RowBox[{"m", "-", "1"}], ")"}]}], "/", 
     RowBox[{"m", "!"}]}], " ", 
    RowBox[{"R", "^", 
     RowBox[{"(", 
      RowBox[{"2", "m"}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8794682629591403`*^9, 3.879468267746451*^9}, {
  3.8794683460336905`*^9, 3.879468353806238*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"93c82dc0-ab2b-4e49-bc78-aa8fb166f10e"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"2", " ", 
    SuperscriptBox["R", "2"]}]], "2"]], "Output",
 CellChangeTimes->{3.879468354264403*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"4bd56979-eb3c-47d4-9ca9-624826049ee0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"R", "^", 
     RowBox[{"(", 
      RowBox[{"4", "m"}], ")"}]}], "/", 
    RowBox[{
     RowBox[{"m", "!"}], "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8794684439520855`*^9, 3.8794684527650366`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"d7763905-6a0f-4ff0-82d3-49418910925d"],

Cell[BoxData[
 RowBox[{"BesselI", "[", 
  RowBox[{"0", ",", 
   RowBox[{"2", " ", 
    SuperscriptBox["R", "2"]}]}], "]"}]], "Output",
 CellChangeTimes->{3.879468453175105*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"bd583e57-6101-4bb0-a12f-49fb367e7abe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"x", "=", "2"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.879471216524287*^9, 3.879471217930777*^9}, {
  3.8794728119199038`*^9, 3.8794728119712944`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"cf1bceab-b679-4b73-b247-4cc22993bc51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "^", "k"}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "k"}], "/", 
     RowBox[{"k", "!"}]}], " ", 
    RowBox[{"GammaRegularized", "[", 
     RowBox[{
      RowBox[{"k", "+", "1"}], ",", "x"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "50"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.879471218653882*^9, 3.8794712297019424`*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"54074232-56d2-44dc-a76c-f6ae89ad39ed"],

Cell[BoxData[
 RowBox[{"-", "0.028547893240755712`"}]], "Output",
 CellChangeTimes->{3.879471231289607*^9, 3.8794728139365053`*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"f2c692a7-1ae1-4d38-bb61-a509aeee1ed1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Exp", "[", 
     RowBox[{"-", "x"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"-", "x"}], "]"}], 
    RowBox[{"BesselJ", "[", 
     RowBox[{"0", ",", 
      RowBox[{"2", "x"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"-", "x"}], "]"}], "x", " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", "/", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"3", "/", "2"}]}], "}"}], ",", 
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8794712338131313`*^9, 3.879471255683527*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"4c4a7f73-1587-44f6-b227-ec599324d6cb"],

Cell[BoxData[
 RowBox[{"-", "0.02854789324075569`"}]], "Output",
 CellChangeTimes->{{3.8794712442073402`*^9, 3.879471255950389*^9}, 
   3.8794728149691453`*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"5316579b-016e-4001-9562-7c6512ab050e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "x", "]"}]], "Input",
 CellChangeTimes->{{3.8794728160810113`*^9, 3.879472816973506*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"7301f6f3-61dd-4dd8-9228-34ebba3f0a45"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "k"}], "+", "2"}], ")"}]}], "/", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "1"}], ")"}], "!"}], "^", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8794728174389915`*^9, 3.8794728259580374`*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"4e2966ed-6744-4d57-953e-e318fc565ca8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"BesselI", "[", 
     RowBox[{"0", ",", 
      RowBox[{"2", " ", "x"}]}], "]"}], "-", 
    RowBox[{"BesselJ", "[", 
     RowBox[{"0", ",", 
      RowBox[{"2", " ", "x"}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.879472826363193*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"c4760022-f39c-443e-99bb-893f5a397a17"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", "/", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"3", "/", "2"}]}], "}"}], ",", 
      RowBox[{"-", "x"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "290"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8794826468887324`*^9, 3.879482671900112*^9}, {
  3.879482724407403*^9, 3.879482732302411*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"498c5dec-b333-4c68-a546-274fa5dc5934"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUl3c81f8Xx5EkKlKyKjNKQqUUcQ5R9t4rrnGti9RXRFZ2ioSMK669shMN
u4RUGkJlEyKSKJHf5/fXfTwf7/s+7zNe57zfH0GSp4EjAx0dXRwjHd3/fxuU
Oygv3/YpGh4e/Px3Yx6+Na7v1X1WCxPMd/2N2OfBbNzhyr5nz8FZfJfBZrHv
EOeTksv4rBfyzLj1vjrNQjEck//dNgnyQu+fcxyZhpYmtwdJGdOQUlfEG+c+
BZ+U8qSO+8yCh+WrPrvKr8AktI3j4a4fIB/Qxp+oMQmnRIKYFtuWQbr5Szpr
3Ri0jae34tHfkDCWp8jFPwb6eXXBcRl/IFJFKjU1ZhRcRRdXJXzWIG0wdDTd
YwSWJ3fU+Y+uwxbJ5+XTk8NwveDwf506G9A/IPld3X4YdBKrVqp30WO2BN/H
tteDkLiEJp866HHbAympvqEvMGD0uoYhmAHr6vm5TFY+gxPn7EX92U34y98n
aVj+EwQlH5j93saEr7mcKyL29MHz5WqNPf5b8ANd719F64+wzVS5SOEoM8aM
Gd/cXdwLKVwXnGIztqLDwb0OQcYfYPDKXFu1IQsGCT137qx+DyJ9/sKftrLi
lFe4xD2u91CRkjJ8yGcb6mjdP2A4/xaWf4uCvsR2/MOVVjBPegtnzB9k+I5u
xy+RRwJufOqBDp63Fu06bLidWrSo+OkNXOwOd63atRPV7vpdMRB6BYnrL3me
e+xEpq7y6kyDbqg7srujv2Mn3rsfs2/TjZfw72a2GH0wBwok/nkuuasLBBum
e3d/4sDW+4u/Y0idoPJdOuLgyV34soJN5kB9B8ToNI7rzu5CQ7kzSef9X8D9
QKZE+/O78VGPr5L7ZDu8KdM+eyV7N0bUkFe3mLXDHrbPtHtmnHiA4cTzKe3n
cBqE9auqOVFfUNXpbc8zsPJ0pXu+Yw9WX+c+EGD5DLJf/7aZa9uDdLKSUfZB
bZCRUKNYLMaFBXFsfxfZ2yDF2Gs/OYYLu4a69PwLW+EOt8Q/4TkuzKBP2tKp
2gq3Pn39MqzLjaojEd33p1og+l7O04wqbpy/x+a/HN8CYXYXMiw4eXDNh7L9
P8UW8P/aa/V+gAd/35SnWBc2g09xwpnbCrzYK9nzxMOhGbwpOnt1snjxP8qe
b4wHmoEizbLGsokPm4Vo1svTTeD889mndkc+vGEcFsRb3QT2tSGPw17wYeIr
myfqwU1g46eQrnR4LxaoXvO31m8C8zN/rv67uRc7J9j4pEWbwGijxuLxwl48
/Gqi9/R6I+i2eMn5Gu5Dn7+7jOkeNIJGuATvidp9mPrE6h/lUiOoqk39+cG9
H32kbaYVTzUCsub2l/nvR3X29lnpTY0g/+pCvdvgfsxVy0ze9L4BTt7mSz2o
xI8TL6uFfYsb4KjRR9+JHH6skDhwRT+iAZJvqEvobxJA+8vcHEbkBthNEaOW
ywhg72g06zntBrits3nbDicB5KFTYp6XbYAd0mP+7ncFUDZ74hi3WAPE7mz+
1vlCAC96nJCJ5W0Alp/3LA+tCmC6k/lhLo4GiHof0BV5WBBLdlnmR2xvAKZa
C/lJK0H8MFSXVrStAa7fPVWicksQW4/z2OixNQCd3x6+nEZBnPjGl6nF2QCB
Fksx9D8Ecf6xus3F/Q2wJv929YKQEC5xCX5NEG+Aq/sqXBsMhbBNHjsiTjfA
7383B/aGCyFppqRHWLMB/ht20/CvFcKy4GOMyhcaYLFZ/VH/VyH0W5lJfPRf
A3jliImf4hHGWO/XI+RbDfA9bHNasoYwCv71dj9Q1ABuTmNbf/kL48PNb9+9
ftYATocypysHhbFM9YKwPWMjjLNcM2dnF0HlafN8FtFGsJu16PBQEsHbuRtS
e9Ubwap8T9HhXBGc+8L4YPOdRhiIX+KO+SCCGqRuzdz6RjD1fhs1xXQAFz5K
csqNNILBiVvOeS4HUDv0qMlFniZQe7z5IL+UKAp7mHo1eDTBifalfI5HYhi+
6/3hxP3NICJYE3d4Sgwvdn4b/HqsGTj8L/mq7DmIP0q/M/Ceb4YFyUV1H++D
6EJrCmXwbIbS5PnZfvFDuC6l7an7pBnSF8o+LJodwik2Dga6180Qo+HRwBp5
CCO2Kqc4jTQD+d9snMLYIZTQKI1T3dwCQk4zx2jp4mj2TylkTK0FdjYV8T3q
EMcykkP6J7MWoON1YXy3Io5P6Do2KM4tMNj99QOj0WF0O3Z3u2lEC3SLFTTs
Cz2MHsdMXhUmtsCTEKeCkxWHkXR7afON7BZIPTHh67xNAj+qe5X8ftICUXG5
diFyEjhH0rcK7mgBn2l7jTRnCQzNk2a+/aEFjDJG+V62SSBXnZPu+dkWOLtC
Y5xYlMAHdSNyM8stcEzfbm5d4Ah+vPqlkZ2+Fdg3DzdIXTuCv+SpkeO7WmHD
JrNAreQISrxRYY3f2wrf62zi7fqP4H7fxMLHIq3wmWO/39UtkrgukNTmJNEK
Xe5f7O6ckERJR8PB+OOt8Og5VaPUXhL3PuO5dVquFQoFrI4/uy2JlbnlYbbY
Cnev8u0dbJRE2Y30mM3nWiHi/QDjypwkera6BR3UbIX/JNPm2PZKIVfnX7MO
3VZwiDLvPaghhQzmz4WmDFvBYJS7UclXCtUOyKyHmbaC0pm+Aot8KeRoX9ib
ZdEK0sl34y+9l8KXt5U7T1u3AptvyZlz9NJY1upoa3ChFZgOsFYacEtj6caM
1oxtK/zrcT1wQUoamTbzsDGQWmE5sDPV7Zw0zt3Vl00jeO6w+A5fa2lsvuXn
VE3weF90aNhlacxbsdfWIfhz+PRy/A1pPKeBpW52rfD+mLpbRrY09qayGmwj
7HcNFQ4V1Uuj52PGvUdtWqElltmo9o00ShkL/xqwJPJ12vlFy1dpvNp5+wOL
eStUTbafef1PGrevHmppNm6FojtilZ84jyK1ZamLzqAVsjDywJTEURxVLmXr
0G6FlLnJ1KWzR1G6Ex/wqbdCXNq5HfSWR7HQw3b+z1kiv+fzQ7d7H8WLivR/
HRSJ/NIc3USzjmJxsHHJ5NFWeBXqKdhYS9hT7agQPtwKBx38Ppp2H8XMXaZc
K8JEfKI3z0avHsWkshY7p92tcJL57h/Bncfw5F1Rxs3bWiF+Oqv8kdgxjJVc
uw6bWkGltIZv1ugYklvuDt5caIF7Nxt6wtyOocuTZ4W5ky3w2+NF5L7QY6iR
FC9p/bkFSo5+/qlTfgyfZv8NrX/eAhwPN72s3Hocny5f+qBxtwXcU7aHaggc
x6u9akNpMS3w3I/r1NjJ41gV8eNE6rUWuHrmcO5uh+Po+URHp4DUAiPNBgFX
Go6j3tIJlD3UAhUvaRIKl2TwBdvA+fSiZmApKxn9EC2DpuKX+5NTmsEh7kGK
R5YMbn3ywMIyshm4DToYs7plUHpX2YAqcd8FfVz4zHDwBDaH2Vq+5msGnVG4
+eLzCYStG83C15vg28qXOcNzsmgopupX4t8Aq+uMC702sqhc0s8ZrUPMf0aJ
RfMrsnj8tAjJXLABxNmvLl8olEWWSbaUoedPwfXgng03llN4N6V8cnDnU5gy
02EPe3UKfUZMbZyKH8Nvm/84tnw9hTrzI+1z1x4DsyN1d8zGKVRgT36bov8Y
Dl6c4Y6XPo093aO2Dn8eATk6QpCacBpXXr5q4NZ8BJP1DcdqTOSQ/Wf2deY/
dbDcOCEj6ymHOrWG9XOv64Dp+TbZR5Fy2FV+UomvoA5E31rIN9XJYdCFomYT
kzpwnFk++5JXHgUP2UmH1D2EcV4p4/FBefwu9pW29WYtLAmYmJJX5HE8+ZWm
vEstMIpdM59hO4Mczzaau1VrQeR4l/UCnkEp11dpPHS1YK9JdlrLPoN6u/nP
ufo9gFH/zCu7yQpIU0i0qg2qAXFF2dqlawpoQI25bepQA5foXi+9T1TA1eKK
NDP1GmAM/3cxqUUBD2hLPPXfXQOit6zd9+xXRI/vofW65dXgofereFlGEZet
0uX+JFfDQ46b072aitjpG/2PMaga1O4+cbrrp4gnC9w3qehVg0sWnx33B0X8
On4x1H6lCqpI1Zm/vxH7/011Co1WwaqI5mAfA+C2vAQu1e4qiCm6apkqDRhV
NFZQlVsFpVX9xryxgP+9kG6TMquCpcsXE1ezgdjf57v5XBUoyG59N1APGPRD
wUtBpgpePT6ll/4VMFmRyfrdzirwHdU8QFz3SOF8fT2+pxKorXdV/kkg9jS+
6LjYUglNuWP2HqcQ+67bnq6uroStZP9sHV1EwYSjEsZ3K0FSrb25wQLxx36r
+ZroSjA4tGtE0gnx6vxRq0sBlZD2rZif7RriqdPSoSz2ldDwclkxKArRU8Te
bNSkEkbvK9vM30EsNw3m4NKshMNeA9TXxYivvDMgSaYSnixt5Y3vQxS2TaHr
Za2E4Q/Gp+nGEXMf7UuOYKgExoc0M695RKaOtPa4PxWg7Xf6rh6TEkLTm+Si
qQrwtgivbdqphAljQb/rhisgWb7ng/Q+JXTYIR+4v78CBtedd++UUcKmdBPL
6c4KYBiqOR4CSjggvNVGu60CRJvoDH9oKKHJt4RPjA0VoEHT8rYzUcL+5XAh
troK8AxNud1jp4R8X5oC3aoqINF+vEKJooRGXSGnee5XQJ2K9JtKXyXsIPul
chVWAN2WFzsS4pRwE12A6abMCgi6KmS0kq6EpfDYKD2tAv7NBaRaFSrhlfRK
71vJFRBo93GwuUYJmXfp1n5KqID190dFxJqV8EhxmmBoXAUEqMW6xHYrIatg
d3VwbAWsPZ4s+9GvhJqebi690RXgL6W0ZDKphFH0dmdCIytgNTv99JNFJXSu
4xG5Hl4BfnuWAwU3lLC5MJ2z73oF/I7Wa4tgVcZT1KxNwaEV4LtevHWWSxk7
9MsH/UIqYMVrs66+iDI+viaT1BZcAT7jFxJrpZUxKCp91wWCl00f9fMpKOM/
VrKKGsH/de3mD1FXxl871NmDCF5S9HSYNFbG2XU5GwbC3qWqjiJNkjI62iXt
6iF48YDIfIWHMi7qie2eIc73Tg2U2eOvjH3Z2spaYRXwY1u/n3+kMvE+2xq0
TPjvFXy8cfiOMga2chd/JeJb+HmT8VyWMjZ+Z87eH0PUhzylXlKqjEsP9VTS
iPx8H1COY69XxlIJB4o5kT+KTsb7/54po0hm528LIr+zzSs8n3qU8c7y8eaM
pApwP2FwAQeV8fijm1kCqRXwrbA0N2+GsNfL5TVKrQDXvVtmWFaUsYbfj3k0
qwJm4uykvDadxbnId0r78ypgymfPI7m9Z9E9a+DX+bIKIM94bWQePIvjfBP7
j1dXwKR1l8rmE2fx50CnqgmhpwmV4Nevtc+i5I/3X6G1AkY5ZsYdgs4i/at3
K0GfKsAuQkW888ZZ5BbijWUZrYDhP/c8pVLOotBa24dWQu9Dw4arfyrO4r5+
gZmnyxXwuewpW9zoWVTw3/SpfHclWApxGy99P4sN/kyf4/ZWwkCSd5r537NY
j0v2SSKV0B8gdkBktwrqOSwGbTtRCb0at+XqVVVwQS7Y4YZpJbyZdHAcK1TB
Q3GU1He0Sgi+nNi144EK0h1LmDIrqYSjDG1H5ZpV0E3o6aUfNZWQsE/4X3y/
Cpq0v1Uxe1EJRkYjyYosqqh0PdlyZL4S+pqtX6S6qaJaFM2YVakKhqgmh/Uk
z2GTd2ep90QVxItH3PaXO4cHshq5k+arAOserOSfO4ePWMi3y/5UQda73W3r
NufwCn1NVev2aiCxvLMqiTuHCgztgaQT1TB5RfcW049zuD293L4vpBqSNwct
HV0/h2LB69VcN6rh/J0yC+ut5/HoWK3O2cRqKCzbLlYjeB6tT5xmts6vBteJ
rkY7g/NYXJB9N6ajGr4bqP14Un0ew4RyS0xYa+CxYsWvPY3ncfMeCe9EjhqI
Eude9eo8j39vfxiq56kBQYYphgMj5zH5dN65R2I1YFQZufvmDjWspTE8i1Qm
1jPmub/yENylIfdHrQa+R5nuUzqghq5fBat1dWsg0lZM9Je8Gt7sagwutqyB
R2ztstYualj3r7mY7RKx/lfyzMPLanhGJE+H5kvY/5qMO4PV8CvfRDtnYA3M
NTipP0tWwzec2ar5UTUg4MFkeaRNDc/mRfFfoBLr5h4XIl+rYbvayV30NMK+
aq/9yACxfv2aQFgeYW9fvnvSDzUsbxPpkigjznupGri+Xx13W3Xf3dRArNfd
DzUVV8evcxzXi5oJ+7mckZUn1BFLOuWknhH2/CfiHLXUUdH/c1R/F7GfrJ3Y
aKqOUcG/h9ZfEfsNH6Tw2Kvj/aDN4fRvifjFw2ndfup4btRQK/8jkd89c3li
4eqYvlPtzPkBIr8MxsUh8eoY63WTs/0zsf/7k7JP6eqYof6z5cAQkc8BkeoT
Bep4Mqhf2n6EsPcs9mFclToWPDmiHTRG+FO59Hj6qToyZzpvuTpB7I9ua8t4
r44Oirx8rNPE/v8kOlaG1DHmx35L2gyx3zaxW/+bOl4yEGDaM0vs11rrKVkm
4mcX2uUyR8RzyqF3M4MGagrRrqZ9J+yJvBy4sF0DxxrjTxbPE/lglxmq59ZA
cR1T5ZQFIt9/08d2iWiggkZXmsMPwt7XTVMUKQ1UkpBWZFsk7L1zm22X08Cn
KsclUgg2any3IEg87jFxynGDYIES+V/++hoYk9E+p/KTsJec8+eDlQbaHCts
dyb4USjrPylnDZSVb/ztSnCExyWGmEsauO1qeqQmwYYWn5jGAzVQTU0ogIVg
gXNnWRVjNFBOL3aogLCv1lZ/4mayBh6eurODi2AvZWnbz9kayJnKPWJD+JvS
lB9zuFwD5+5vdQ4i4mlU3Pfg6mMNDLrEXetLxDv55M5QR7sG5khVD2kQ+dgh
z8LC814DOzno/v4i8neyPljGeVgD94n08V/9VgM2sis2D2eJeA62kD8S+Y94
QIlm+qOB/8Lm5rZP1UDZ8fFq482ayLn3yOt9kzXQW2kxmLtTE++ILR7aMl4D
61I9zEv7NHFs+/n9nUS9RcrOHz8rrokjxzu7nQg9aEk0WCec1ETFrkLLL4Re
qAdLqqR1NfHeh4/5ZoS+2vIFvwRZauKJ1n1V1u9rYFYkZctrsiZ6ZmXKKvTU
gLxguBUlWBP/irpax3bWACnzb8STWE3UTtY2XXteAzH7vCtZUzUx+u/dwPOt
NTDAc4GpuFITn8x/5PJ6XAMMKR+k/zzVJPTl+F37IfG+3KNlqdapiVn/BT7e
Ul0DVzlOV0yOauKbj5/Z2YtrgId1l4Xwbi2cfUD/zi+5BjA6OsxbQAv1WH2D
FG7XgPMWuvJmCS00ZHX/MXijBuo2zW2yVdXCTRzhwk+Ca8Bs7fl9qo8WVv/U
mZt0roHgqwp930K10PlU0EwmqQYKf1czyMdpYfNtubZTVjWwspRl2l+gRXyv
rR9mJeZN8txV+j39WuifvOej3PEaaHD7cdhxQgsvveN/snqYqO802aTmhxY+
eeL9lipSAycmjUoMWLTxfoNbdxRnDbwflDSOk9fG8+L1TczL1cDxZrSQ+Z42
jkoGsP6orAaT0tsXI4q0cVb9UsqdompIi0I5xgfaeOcga40ArRqElO51bXRp
Y23j4MO/cdVwvMr8+/IfbTwYc/LbE/dqMEp8c3zCWAfd9vL3lAoR89ysoaF5
uy7uVW24YxxaBTcXtFyfKuph+20etmrBSnjxbceFCyp66LE9LChqTyUwfH1j
SK+hh2/jhVMtifek7xcjBVVjPTwbOTjwd6kCSJ1W7N1uenhUjn27xIsKOJXr
Xvs5RQ9z4o5/Cfcg7mPTWIa1RT28oHBy8rlfOewz1FnJ+K2HWcMXMwbsy4H4
fJqFf3r4PGol+Y92OXSrJH64vlUfQ8iP+SyFyqHuKLWQVUAfZz5ie11XGdxk
LdXh09ZH3YDkW4qCZXCqsStNrkAfP01solceKIWsTUlCpvf1sdC4gHmorRSY
1WyKL1XrY0cyv0hKeSn0v1moL23Ux7Bv5cq24aVwdZSzf3+fPmr/ywk1PEa8
Kjfbcm3aaoAOP8spexNKQETjUCY/mwEOKhwbKgosgdhbi6JnOA1wZjTV3dyt
BKy4wk/+J2iAbdRnhwRUS2DtYLHx19MGWBfkTW+8WgyKWkt3ulwN8L1B5XSG
WzHkxz/lm/IywN/b3JQuWhTDjg8ROYxXDHDo5m4VN/ViGLTmqVa4boCZjspy
78WKIchT8W15ugE+9OI6GDxZBE0JUeyJLw1QsD5fkuJWBAc/6qdUvDXAq+sk
3TarIojn4xPo7jPAZ5l0x1R1isAu974U04QB1nMKvWk7WgQMtW91fNcNcCo0
RKxxtRDO9u+9aSVpiKrTuk71iYXEvGZwYJcxRJbNr7gjowtBuumrXNtpQ6we
VU69GlgIewuqpg6rGmK7n4PMO+dCWL6spvLX0hDPXnKZ04RCcJ86wlduZ4gV
7/Ok1U8UwqjlrkUS2RC7SJej3A8XwmvlwcxOb0PsS9SMOMBdCIXsl/+mRhvi
683Kv21/FsD+MPO32nGGWH/XQCRupgCSVhSL6JMMsah6xX1spABCB7eaumQZ
4ub766r/3hSAZWlm1amHhvifCV/IWkUBvOUPj559YogHvW4wWBYVgNodV9us
FkNsKi5yH6IVgMzVEzuYXxmi/7n3r83vFMAOtS6Xj+OGqD495b3LtwDCHlfg
jRlDHN7gGsm8WACrkslcsGCIq6W7uvTdCuArp92z/L+G+MyquevAhQJoGlsW
8OEwwuWcRlKsWgGcNP28cojbCDcNbUtRPlsA9zubX33ZZ4RbAt3z9ykWQFpl
bIDqISPUdWycU5IpgEtBQn270QjXxBpNUKgAZha3lL9QNcJjFxVjePcXgK3T
XHiAphF+1Yht5uYtAC3tuuPjJkYozV3eEsxRAC1NGSwpVkb4YQV1ZnYUwGmZ
6yOaJCPc3LXf7gprAYjy6cRVU4xwu6ddyl/GAqDeOu5EvmSEUb19vov0BcDB
wKPA52eEBsttZts28mFjamwmNMwIz1WkRBb+yQcfq47mkzFGqEcvdFN8JR9m
X5elzMQZYSUveePVUj701fqdM0g3QtPN0vGBC/kQcMmpIphmhJQ79z7Yfs8H
AWlD3vICI4y7fKjHdTYf2mYh7Mt9IxzuK9GhzuQDuUjiO2uNEZKrxXh+TeUD
ixOPmdwjI9wW+GL18td8KBNianFuMsL3/yae8E3mg8HQ4uG7z43QeseWg9Pj
+bCcPpT07KURulwY3/RlLB/SzF5u/HxrhAHn3bhWRvNBkbPeRajfCC2jmg7K
Ejzak/dOb8gIvXnPrlNH8iHiVoJC0IQRflu5ZX6QYHHNoIL734wwbCqIvn84
H15tcd/5+YcRTmnL1JUR7N1m5s/y2wgTF9iwiGDOENWJU/+MULi7weIFwXUK
x3TJjMb4fUS2g5WwZ7W6vz6JxRjn1ho1LxFM95BVuI3dGJ9Gz9L+EZx76Xfs
4h5j7LiQH3Of8E9NemJZYJ8x2sdLtAUR8czO9tjqChtjnwzXtv+IeOOLGjqv
HTJGgzMW/Dcn8kHGqUSmVMoYI0+rPWon8tMnlHJv4IQxskknpYgQ+QwYCmPe
esYYL9iZ/5czTdSDetFbVtkYz/PsZlX5lg+tZjafHdWMccavbBfTXD44cWqe
S9Qxxj3nA9WmifqxvJWtaDEi1ivUSHNEfQ00d4bx2xnj8Z/8B0x/Efnf8m9O
m2yMJjbrZ54Q+khrmzENoBjjG94ALqVVIt8KbYf7/YyRf0x7tpDQV8RqRdKW
YGN8LWClf4OhAMQfZmyciDDGhdRIndjNBXBR+sq7hARjbAj7b2SK0O/uOXuF
5hRjZD18cvAsWwHUFekVzN8zRosfnEpPCP3TCYv7a5UYY/q0FwMj0R/xnF+E
mNqMMai+6svkIaLf33bEynQa443FJF8RyQLou1W7THpjjI++TtNfO1YA/Mzx
nY2fifwUHcy4Jl8AZavK3n6/jPFPMd3OGp0C6B4qbJ4VNUHT9usf7vsVQMwh
ujP/JExwY8/uCrOgAjh3ybSW7bgJXmpXDecOL4AGJqaSY2CCa7nbhj7EF0DF
EftEX1MTjOmwCVMk5lGi/z4yY5QJvk3Rfhf8hZhfXAnb9k6bYJfE35k4/ULg
tpuOODJvgq+cBvcqmBfC+2Kkh18myK3nJvzLthC0FOd/2dGbolDoomuYVyEo
OmoNFfCYYpE0y06u+EIQqmaqOq5hiv3rbEnP3xTCtI6/qWaJKVq87MoTNSmC
mvbvAksVpshQ+01qk00RBCJphlpriucWswuHHYtg9zH1a9+bTXEhnfe/jP+K
iP7hyrndZ4pzPtqLXElFkPCp6vvHzWbIc/Yb25d3RXDGeSbcwdYMWSlhmby6
xcA0Yq273ckM6Xd/0MgzKYYe8x7uWjcz9HhybPSQTTE4adaVbLlihiQzzq0C
lGK4LRnRU3zTDH3T7WsfxRTD5JLgvh+PzPCobGlhYFsxxIWY11zjNEfOuLn4
NekSiDr7np3GZ44ZO2WEf8qWQPBmXUqboDmKRrT2fVIsAa9oFVFWSXO0iZ6d
CNUqAb3bUikp58yR8UaAtBC5BNhpmwOqrxDrR+pSA1JLgNk+uK/3mjk+8b/P
F5RZAnQH/sqsXjfHDVfxUa+8ElgoXJjDeHMUZ3+eIlhZAj0Vny68KjTHscp3
etXtJZDQVHl2ut8ctXMZf/j8KIGYUImsbcPmGCtQVGO5XAKhKgVrUpPm+HR3
lueRvyXg/YL6wGfRHJuF3bTuMpaC4ZtIMUZWC4x9dUgtZE8paCUwhInttMB0
MrNLJ28pqBhdG9bgssAPnBwJG/tLQabPO/W2sAVWaO+MPyJWCruHrVn5zxCs
R++QdLIUtmX3kZWVLfCAH2VGXq4UGB0M2xzVLJD8YqCsW6EUlr6qXSs1ssBs
9sS7VSql8H7++PxpigX6zybfDtIvhZeVZZrWlyywpJH3/jWjUmi7dKgw2M8C
N+08aedkWgo1K/vt2sMtUCRVX3PFqhSSNra+M7pngVecMnQ5yaVAXcgKZMu1
wN/9ksHgUgrZI7LinUUW+PGFf7qJWymUtTqGwANi3QydND0JezVrEquPLPCF
UwvdoYul8CjvTl9NkwWOnN1t9dO7FNojm6XEXxL+jX2S0vEphVe+Zp/Geyxw
T8DD5MErhP8u8xGZHy1Qe/1IuqVfKQxYRByz+GKBPJkBJ55dLYVhzX2Du8cs
MDlRw4YvoBQmz9REv56ywK4nhTtsrpXC7BHNEzHfifP1d+LNwFL4w+YXu/HH
Ag1DVrZXBpcCHT37qUcbFijr8l9mXkgpMC3mj13ebImtJevpEaFEvscU4qRY
LfGT8e4Nw+ulwPH+vdwMuyUe6Mht2x5WCtzP3CZz91iili39dDXB+2sZEi7s
tcTanWPO54j3p0hBqgKvkCX2sLsoPSP4cIr09HsxS/xA4faSjiiFY9HtiXFH
LFGk5tNiJMGnrtqgxnFLPB7J8KKLYEW3X98YT1sik6LS978Eq1jF3m1UJM67
VuHAHVkKGtrCZ6+qWOLONy/FBQnWU3z0XUbDErnAB/cQbCKlnzava4kvJ+fz
Voj91gJTqsXGlrh0Y8jyGcEOO4N+OFha4i9Jbfsggl0Z9mTw21ni54zspwcI
9vpZqjbgRNjfXOJeR/jvM352KdHdEtsDE7xlCQ74MJCp622J4rSJnmwi/tDn
FzVZfC1Rg/X2zVUiX1EPmVfarlli98JwoSLBcYWZ2UHXLZGSGyzmSeQ3OfWk
jly0JZ4RvLo9lsg/Nab7z9ItS3yccOJCElGfbH+HvPJEYv8nX8EbQaVQ6P5X
zzXNEn32ks0pRD3LrBPWRLIsMeRk8LYzRL1rdA4VDuVZIoN+Fq74l0KztOmG
UaUlet6QVj1O6OeF4PditoeWuHdcULiG0NcrjnCTzieWeKiML0OQ0N/AUtV9
eGGJDTwsYS2EPocn1M1Xuy2RV0iHftmL0FfvMOODd5ZYYntKfg+h7591O6zE
hyxR4ZHT1n2E/leL8rZMjFuizZeHFZuI/qBLP1OdOWOJlidfyH10IvR0zZWF
c9kSoeaHgCqpFA4oPa/b2GaFQm4X3RXMSsHM32FFZpcVRhRXf9c3LoXYBwwn
XXmscOkhK0XPgOjvQ1D9/oAVHltPzmLVIvqXo+5+kaIVmqo6dAcolsJvLZPZ
QRUrDDgTwzVGzAeJyCXx3ZpW2Guy4/tx2VK481e6MNDUCnd8UIpPkioF0nhR
tqGXFbo5WixY8BP12K82EuVjhVTd2yNcfKXQaTbJ3xBghQ6i+VubiPl1tFso
42C0Fer82GH5djsRX2363XWaFYqNWGTRE/PvXuTN2IJ3VnhnOqsnq6cE3jYf
7vrcb4W0XWPde1+WANNax1aOYSt8zOOeEf68BCheTJEBs1ZYJWB1aP/jEjhj
HhSiv9ka42eyD3vklMCA+EWfvyet8VqJenyuVwnseWVkq5tmjTddfyvr/isG
UpJ1OTnLGqOYJV48Xy6Gciunf0H51ph00u6l1HwxqH27Qq2oskaG4v2DvUPF
4Mec3rezyxpN0kS3XGsqhs/KI3rv/1rjoQPtG2pBxZD9kKJkbm2DNMaYD2M/
i0CSFiFkL3ABxTZ5v8xqLoSvfKPGB87Z4iXH98ptF/KhRN7XQ07dFucjnxjF
G+eDp+WOSF0tW/QjFQfaaubDSppcnZ+BLVplaBRul82HLbx3eF/Z2GLpt7cH
M3fkgxi3ypDPFVv0WNFefdKQB+Td+c4vCm3x+o8LLZ3CeXBY5kzIlxJb3BaT
9NeCNw/mDd+mLpbZIp28hM1P9jy4cudf594Htiiw5fMuhX+5EMlheuRisy1G
55PsZftzoYCdeZFnwBYnxEImhuJz4es2V383Vjt8p3Glo3ZLLhxTuSWvtcMO
BzIqjFjpciHQv+qvxE479Ht3p83ldw7snln1/77HDu/vv5CiMp0D2H4j4KKQ
HbalRs1f6sqBlJD7166ctsPgrxm17bdzYKyuR8HsjB2Smm5ZtsTkgOTCr/VT
YIfbDv+cbL+eA202ioGrKnb4n9nTmZ//5cAP+deB1/Ts8LvJrGSPRQ5oLC8E
XSfboUOyhnqpaA4kHeFEB1c7lJ/8WmYpkAPDDqfpVCl2eOrjs849vDng8y4k
mOmSHXJW6hpUbM+BnAqOkOhAO5wZ+fLm4q9sWHOVCY1LssN+jiWybHs23B+6
EpbeSpzfKB229XI2hFn3vKQ8t8OVteVKc89ssPokzokddsR9Afy1rtnA8vFL
3vgrO+xVPNB1xy4bnF+dbT8yYIfmG39GRnWzQeQpG0vTgh1qbBpTeSdJnCfn
YpDw0w5Fv51SmhbPhnd1LWkOy3bI2tFTzSqWDaE1/x3eumaHTBkXNvnwZ8NQ
ySctgy0kXEvVuzLMng1paQVx4/tIeFHKLXD7Mg28uen7agVIeKblHvnbIg3U
ky0EooVJqFSf3fNhnga/b2+vPHKIhMavh0XeTNPAOPrSWx8ZEnoykgstBmkg
saWbV12WhALqvn7UTzRgDBe155Mj4X+BOU0zfTSoCu7/2Qgk7AvuKyx9RwN2
X+DcqknC/qAW6rMOGkz9SrH+pE1CMn/nJ9d2GjReWsy7r0dCoZpv/nuf0cDD
M++kgQkJ2f9t9OQ20aDLidUs3Y6Ei/GWHup1NMged8iiOJCwY+y0nn4tDa6S
GqaATMLO+lOXHWtocNDmot+4OwmZ78l6VVXQIML4Y9oRXxKeqDpTPlhEg6Ur
NRIK/iS84Ed/SLSQBqS02w1agSQs5i8f8s+ngeKQ5qhbGAlvHJKc1M+hQSn9
ocv+kSSsodWIvqXRgFeEielGDAl3Vd8Kt82iwYpz06HieBJyM1y7VpBBA6cb
GY/r75AwRa9msy2VBu/vX9XuSCYh23x4jGg6DSoWZS5OUUl4/YSA05cUGuzn
5Nj0O5OE3+SuF3ffpUGs7HzilhwS7hh/8LwrmQbOAUV1okUk/DNz/8KPRBr0
3ovQOFlKwpMht15wE6zSbP9ZtZzw/8V/I9p3iPyPoYdxFQmtOdYy4xNoIMC0
n87xAQm/G9z4M3ybBrcO/r19uY6I3/vCmCLBaxp9wmGPSWhAjTAojqeBK+XB
gzsNJCyLH5EXJrg/LuF8TjMJc5aEE4viaKBW5dlf1UZCkdz3ugoE177Xcmtp
J2HVJh37wVs0EFk5tN7TSUKqQUNLLMEJPFviRrpJeHNdjKRGMN2ZcYEfb0gY
/cPuxE6CPWyaq+jeE3qc55L+epMGn4PvqbB/JGHJYKdqJ8EaOf69/AMkPC3c
4/KI4LpnZs5SX0jIumAS95Bg0akTq4rDJHxEtSlqJjiRZVeszhgJbVebivsI
ZjiysM9mkoS/Co9ErBHspdtdTpkm4T/3w5JHiPMHLxYrXZslYUw4d5IrwVqJ
ke9i50kYzHD4fg3Bj2sdHKmLJDzOd9GZlYhXvF9ppeQXCdXDe+o8CE75uz/6
8W8SjnSxxg8SzLR/jbfrL+FfQd2QBZG/y9hfOvCPhL6GGqljBI+SahVn6O3x
2sy2Ml8i/3rhd978YbRH9UeibLxEvSQ6tZe4We3R30zxaghRz7RZ8YiDO+zx
xPQrx/NEvZnZmLlP7bTHW9OfbXmSaDBh2CJvymWPB8q3nB8h9GLkk9ntxGuP
Bc+SOT4SempJCbjgs88eMTuqrI/Q270vJ68nCdujaNWfPRtpNNhGt5szT9Qe
7Rl7W4QJvV4V+pFfc8geudjfrBsSejYhl3S+k7JHlkjyYG8mDdh+8HNwnLHH
Z2o7vBzyiP4/fENzTtEev3v7vugg+mfVYTnshZI9xvJ9fHyK6K/xvpcrgeeJ
eEI45I6XEPVr8vvyzcAeRxpW1lMqaXB/dXxPu7E96uzjT1GvJvpbRk8v28we
HcZPm216QIObhaKtZjb2eJ8mtSOB6H9S/LvCZy72WOc+U8BLzAfTTsXRLHd7
PHiRvYOjhagfYzFfgKc9Hvo2lbSrjQayvsG3jv1nj2fs9y9JviDitT1yOTPY
HnM64pi73hD6lYoEv7v2aJd/OTJmjAYlLou+Rmn2uEapnd48SYOsHOsqqQx7
jBbw+xU1RYMbXDIHJrPtMYWr9XneHA1sN4ZZDMvs8VwP59VTv2nA8lquV+IZ
cd6XGZXqHdlg7fHdfXjRHnlGdTeHYzZMaX2Z//3LHoUviafyqWTD5cMvvXf+
scdv3g4ZdeezIXaqyFd5wx5Pr6umbybugyckx7BcVgdcuMY+PWWdDXtNP6c7
izigbLLL3aaAbPgMnZ0Lxg4owD13Y2dDNljuzD9IX++ATMo2S4IaOXD5ZOdx
1icOuHtvPXu0Tg7EWn5X5Gx0wIGA0z0LBjnwJO+k8aFnDrh5bHm62TIH9su1
h+j3OOB+9R0SzhTifiRNDdCmHfDXvHdRVXwOONSI31TmdcRWuynRit4cCOjX
SdHa54hqbeYNmz7lQOI/7xwTAUc08j3oaTyUA8/UHte7ijqiTN7n14tfc0D0
i+ZkwjFHXMx77bPrTw5MbabAmIYj3shrm/jEmwsU0/If1/0d8fXuW0tbrXJh
W6JdrnmgI15+y7Kt/kIulL7ZZSoV4oirowJRDva5MKPu+2QgwhG3XI70rXDN
BeczSpFHExxxpNqxndcvF0iC7/YOFTri1WMPnx1JygWzb8vn5Xod8eecaMpy
Ry78FitaZet3xDIBtWae7ly462B5f+KTI35TPvJC9k0u9H5p5Lg9Qvjr9+Gs
Q28u8f0d9eXrrCMqZlu0XxvNBZ0HvJeSNjmhjd/CbNGfXFAJUry3IO2Ep3lI
FdnEe+uq7eW0TTJOSDmZK60smgcVSsXJe2SdkLOhHgYO5sFexj1xZxSccNuc
08jPI3nwK2ouKErdCU2bWPheyuaBhKtwQLqWE5I+qf2RlMsDkqa5b5muE7rS
VXDFnMmDV9ufeb03dkJBKsvCQaU8yE+g2gmQnPBHU9guZo08+HzprfVxRyds
Zn2yfFgrDziMmS3OOTthiHbsu/M6eRDIddnA3cMJFWd5zckGeWBK1Txbd9UJ
fxptf6BikQfM+asiencIf+vjRLyd80AxUlrQPtkJ5+OOsnK45sFlZ6d9PqlO
+Ci126fILQ+Gxd9yUjOdMPTQ+bYGjzyoLy9imipxwkbJsoTQy3mwED/E8LfM
CQ32F69++S8PRL05N7ZXOeG77an10lfyIEEmZOV4nRMyXq8Xe+KXB671ZlNB
bU748SLLGdfAPMhKuzWe0O6E4acbe4KC8qDXv204r9MJWQKiU2KD80BZUbq/
640TCgT3F94IzQNffqcPg++I/L+izFy7ngdldNSeH71OKJopo00OywPe1i2d
XF+c8EzaAJk/Ig/0chWeiw87od37Tu7vBEeEX2pRGHPC4HS2L9WRebB4fuiR
/bQTnprkvSMSnQcHD3E+9Jl1wsHSn4GvCbZh0ayOnnfCOA9V74sxedD1srak
/JcT8pr3OaTdyIOoZ1d1b/12QvIOcil3bB6ca1D86f7XCY+46PLGEbzpIcNd
zX9OyC3zqnSd4Kby53Li9GQs1jpFcriZB9cKYwaZGcn4JmX1VCvBcjSd0K9M
ZJReS5XivZUHK6kcos+3klFNu1rFheCahN6O3G1kRI2/PhUEX7yRRrnORsbY
m4rP5gmWDLPZSeIgo36onaRYXB7MBgg9QE4yRpnZVpoQXPTfpBk/Nxm//9bR
DiTYyaN4bZ2XjJW/zejvESxC9sj6vI+Ms7HNLx8QPHLhmMpjATKOXBsre0bw
PbPlr6nCZFzjOVrQTbCl/qMbvqJkzDoo8+D/zK0RKGV6iIw1n2/2/f//vcrK
705IEP9/vsxeS/AdeaYru6XIqPBC0eb/5+nJdPL+PEpG/k3aTf/3Z8eRWw09
MsR53fyypgR3HTAgVciSsSfnZcv/44nav4cpTo6MN/YE2y8Q8apyDRRRFMjI
2niNp5JgBvZ72lpIxquSAhP/z1cjM+mH+Fkyvh/se/7/fAbQiyZtPUdGbWHp
xv/n+/Tq9KkpNTJGcj979f96LC/e//xck4x3ErWX/1+vi+MnRML0ycj+MCT+
//WV/PKnnWRExnFOls3/r//sh6duSqZkHNaApF0EO7WrVv+zIuP9MNvt84R+
hJu2mn65QMb8S59X9AgerutefUwiI9eMyKaSqDywKDZW9nMmY4KgVOh5Qo9c
OTyTpm5kQt9H/0QTen2f/iX6pAfh/4PQu23heaB707Hn5yUybu8O0Rci9K7i
9Z+tRxAZn+7r/RlE9Au9y2lG7VAif0cTvlwn+qnBbr3gcDgZvXyqN4KIfjtt
GD4/FUPGC6XnV2wDiHhOJgXaJ5Px8juljWdEv36TNBdSTiUj8+l9Kzd88qBQ
bN9zASpRv6RWBQ2iv4V48rYP0shomi7ZVu5N+LtWQzW7TybeP0K7+Cl5YCtf
9uJgBRlzHN4ZlRPzo/hqwdLvKjJOSIZonSLmy5k/qVqpdWT8+e2YuwyZmH/L
gWv9rWSsDg388MGW6OcFNSvLATLSeXC9biLm128p5ajDX8i48vqHyqBeHih5
ytf8HSLj0imbqiVi3r2fO7KNOkHGc501Eds082B1huPJ5wUyHuUJpE4pE/04
8ZnPZosz/uRkmDU5mgfxIr3nJVmcMYT8RppJKg/67V9f+rfNGalVHY1lEnng
PtrcdY/DGU992fXumxgxv4by/Yf2OWP0LyXvPfvzYLDf65OtjDPO6+kOHtua
Bz6vGNPt7Zwx+/TthgcDuWBSFcJ+0cEZtb35/U0+5sLJ5H/hgWRnjLnsoL7w
LhdWrH97pVKccURNUomNuJ98576de+3njGc/SJX+bciFq9veLcolOKPm3R/c
d2nE97YGTYOj1Rkr1ZkfC5ByIfy5wmqTiAv6HfA2+f42B2ab1bjSxFzQLKf4
vt+rHDB6aihzSdwFhy1PudF35oBQjYvHAWkX5KibUWJqzoEmWtJotLwLygmM
Xp0sy4HVgLlOAwMXnGp4t4uF+B73PJ6RPh7kgnmfyr1FFXPAPGvtDPMnF7yX
0ZFMl5UNg5m5w7QsV9R1U9b+pUQDe9Pm79dzXLHr9omYlTPE9+COwTXHfFc8
H6lw868sDRavcfGIl7piyvNU1q2SNNhiFaNf9dAVrRZ2Lsrx0kCa26ul5ZUr
hjzVvcXwMwuux8vnjq254oW+3+62+VnArGZW9WzDFQN6FmXu07Lg1sblpgIG
N7wroDW6Rs2CFI+yz27Mbmgj5b8j704WlGoJci7tcsMaCc5EnpAs6GXeEsF4
2A1lRGPd0qyy4GDIW/IBczc0SKa2Hd2TBXJBIv9+W7qh0zc2RjqOLNC85pP4
0sYNh1m8f/dszwIPP97mSw5uaL8gxhuyOQtqLpJ4Wzzd8NHsl288M5kApMWX
NhFueD/12L7mokwwOctxLKXaDQmJvVaSygRnJYcXbrVuKD/iJT0mlgl+UGsD
9W7ofkXM+6ZAJlDlLW5MNrjhqtXbxrWdmTB6PHtcptMNacLh6ed/3QMPkWN3
e4bd8CVLT2Py03sQvtlgjWWHO0p9+MNmbnwPJAvFPvPtdMd+5u7cbJ170Kux
/lhitzvu51n9uXL+HojGF/rr8Lqj5ia/iWdy9+A578bqbVF3LGrYzbIgcA+Y
pUv/cIM7/n7CEh82nwEVb0P6Dym7482jKk9vTmeA2X+m9XKq7qhWe+lAzlgG
FD1i8LPSdMfnFJ6WxY8ZoKFq/jvT1B25TmaNH2jOgFgLphVRL3dsKrbfN5KU
ATLrn3plL7njzpPlXyviM+BzZmWtmo87tkY81bh5IwOOTFj5uAa4o/vMhzm3
kAx45Vn9636UO7Jzawk3UzKALdx2SYbmjqfqW2peqWVAndjJ96q57rhlonXJ
RSUDbDtZa0wK3LGe6QEzBxL+sz285HvfHZlfh9RGyWaAXtr2n4/r3VHXcIcL
u1gGJJQ/+qH81h1Vb3M+iGHOgGaX/X78H9yRpSXsj/TmDFgQDqVb+0j490A9
eJQ+A3RT1NkefCHikUAT8l8qbAvpkxCbdseHn7QP/v5OBXn5MzWbZt2xqiIm
7Pc3Krj+ypQf/u6Oj03JwozTVOhwIWukLrnjeruGmMIYFSIMlsmsdBSkhlqc
PNlHhQfbLOa/MlBQMns8Of4DFcafP/Vp20zB272CMstvqXBWPjz8GisFs0tn
+ce6qUAnsjtnfg8FD2QtJZ1to4L/r6OD745QsPXCQZ991VQoLk9yrJCm4M33
esPilVQYcPkzG3ucghsn+F3OllPh1GDTX9XTFPx55FtXUgkVlp/r8tSpULCJ
+0N4Yy4VDoRUZyWep+CTYqekAzlUMJLnOnhRg4LC55+WJNOoUF0+eFJcj4JB
d3YNpd6jglcKxYhqSUHWoyN/hVOpkGnQ88nXhoIR/nVfRu5S4dW2E/bGdhS8
sfC4sDiZCkdC1i7uIFNQIvjNtFUiFazkbf/MuFCQp9nD9NwdKsT+ag1ud6eg
Nc0wQy6BCjMuN+KCvSm4ZMeTdTaeCjwi83us/6NgZOVHQ7M4KqgNGtw77UtB
7cK73VduUaHAgPf+4jUKFr6Y2uiNpULvtkCZ18EUbIfisj0EM7WPPC65TsEM
4Vdsdjeo4CBf1OkQTUH/7qr3nDFUEE+LTw+MpeCVuGXhy9FUWPh9xT0ljoIt
kp+mB6OoUGt6QaEqgfCv2ZPfhOCA2nM7XiZRsDEp/2l/JBWUOSWHJlIouM/I
+KkLwcyXOSs20ik4zn+Ci4ngV2/XgnkyKehZP9paFkGFxKPj+sezKTiTOfjY
nmCL+C4h7TwKeh2/uSJCsMB81U+nQgoafzzpuRhOhUnttLbgEgqW7Wbme0lw
aWlIUloZBemf7vxZSbA3q4tTTSWhp+3q8zkEn3LVk31VQ8HwN5Fbsgn+90KW
eeohBTnDYo+XEtwmxt9P/5iCAldXXVsIjolgKuZroGD3unneOMF6E3NXTzRT
cM2He4CD8GePygdN3TbCn1tRdNoEf85+stelnYIB+qNsdwjOps+dC+2kYKDp
2Y1xgp1tbzRQuyl4YaLsmTIRv2Sjd1ztGwqOcOywKCV4aZ+F7Zt3FPSel6oW
JPL5KEDp6EwvBc8WdLRnExz86SAD4wAF7xT63JIi6nFOjv3dvi8UFOyoW28n
eFvqSo7sMAWfu/1mdSfq93Zl8LL+GAUV88PK+Yj6ppg8V3WbJPRFvjPYS/CB
3Ulf781SkNv0zkPPm1SY9Q6oq5un4LGVS9rahH6qeuyj3y5SMEmr9txJQl+K
cccOM/0h9B5wVE78NhUYv/Os8a9RUCQ+mf8Eoc9OLfru0xuE3nlqFTUJ/Zqw
vPGgbPZAY1mfjZQkKux1eQiRzB54qiLsxhtC/6Pt99hprB649+Eh0V0pVPAI
p1S93+mBQgq7LOvTiPlAx7osv98D7z12io7KooLWhcXnxoIemBT5Wo8rmwoc
Df13PUU80GPq1MsKoj/v+ReezhH3wM/FfBWbCgh9LqteY5H1wKrjLwfFygi9
zAYz9ut64MN77AcvNBB6SMiwHjfwQJ4OU+HoJirckH1UO2/sgZ4pjyuftFBB
OvSnM5OVB0opJZtgOxX8uJy6jzt7IOXBlH3dGyLfyprJt4I9sFjDyNN2ggo2
X8nzqdcJ/x71V+2bokJFbJhaXoQHtjvWPRmboYLxx6erj2M98KoWz/foBcJf
d+kL0ykeeF4NdRTWqHD0LudBlUoPpE50s8hwZkDYmWMhujUe+NpfyPAKdwb0
jugMWDz0wI6ilPAWvgy4KhEVe/GpB8abrnl6CWVAW/Pqwr0OD3zGYttxUDoD
TGaH6v+MeOAmzvef/2llQIBSsWY5hyc+v2da0UfcNyb/jLQiOD1RZHnZ5UFc
Bkg93tCy5vZEYeEXznfvZMCojLEO635PpJzK3uSWngFqB+n0yYc8sfixg5Zu
SQbsYjMx4UdPvKW9lYX+ZQYUf6a3i6N4onnKNixnvwcfr5j7eL7wxC85NjxW
uffgx/RvuuZzXqgleKNY/3cmuIt+/COt5oU5z8TFFNYzYYr0YDFL3Qv/u6uS
tIs+C4Y/XRwP1vJCce8J9b/Ee+NV90w7GnhhqPn2riY24n1T+flWk7UXvryk
37NfOAuc/Jr2Nl32wlaq4q81tSwYfXCPU9rHCy3pdjjqamaB9WLAjqwrXqh9
N988SzsLjNxO0wVf9cJI38xHCgZZcNa6agyCvbDI50WDo2UWCCjlFjfe8MKe
b1KrjpQsGGCOOtWY7YXP76hU0sdnAXUq+JdYrhduSTAuZkvIApsXflXxeV54
ourWHb7ELBiJdJMgFXrhgtqI8JGULJhi0hXYXOaFw6kCj09mZcEy4x5mzXov
FB4YeT1UngW76HM/9r72QtGabeJu3VnwfpiaCD1eyFVRnST5OguSm5L0C996
4YQzj/P8myzgDY7s8vtA2P91+6jL+ywQ2nBt3PvJC/XUHnw78ykLpNePFpAm
vbB0cvGB3VQWaP1p9Pm+5oXR9f/aIuloYF5yte+/f17IcKwynI2BBk7WJ+TW
N7wwav109Z1NNAhuLl5n3XQRv+6VUb3NRIMH0Ulhh7ZeRDv3gn7bbTTYz+uW
4MB5Eb8XTcTocNHg8MsDS9/2XMSihQdm6dw0OBU4bHyJ+yKyZmmaj/PQwHDU
mCeU7yJyWCZNuO6lQVQxZmUKXsRwefIb9f81XKdhNWdhAMDlRkoSpWi5baKk
pIQuOq+E0o1qZElP2yAVl/deFJUKJd1MEbdFpTP1FGp6LDUPKkVoRcmSMqHG
WpHBKJrl/fj78n/ec97t/E04+yTSKeu0RnCOWL5EPIuzf/tbJwbPQVDJb63x
teJM/Ywc39kiZH1vcNkym7MZAiWHIXuEm+7L3CX0nvZt7qucIkJYneuj5GnH
WUhMkWHuIgRT+YiHkz1nu+cExU5fghBQcCrJYh5nqemPne0B4eptg+uDDpzd
2nSj0XMFwp5y4fs1jpy1TYi26liJ4Cm/uMVQxFl3zfxjAW4IvZoO1a/JQ2al
nhIxwpgbjd+203vful/xRO6NUGe89+eVjDNRnpej1lqEeZJTiZ/Jrp7qp7N9
EGYGCfeeBs6Cy+P9z21AsBJsvdxN/w+K6O2v7vgjqG64FWHnQvGLPujNC0TY
1JF04TJ54dBOTx6E0LUyymHucs6eymSVUZvp/MfnGpms4Oz83K+Db7cg6P9V
Ep9O3v9x74x1IQgZ7jesRq/kzCB8/3HbMARtUbT3Q3K/xcid3HCEidO17y5w
5az6dcyI2g6E+2VW8gyyf3B8yKudCN3Bmvfc3TibYyzI9UaER8njvfLJo7oP
P6iRIhiv7tH6ROYbk5Zk70GYE9Xqc2QVZ1JdNZlKBAIEebW3kJ0fyc/ujkTQ
7Ig7puHOmVb6hO6X+yifFkWHxOQ/PVO11kQhyAWaFYnkco1JblXRCImx2ibV
5ISWEwcsD1B+dSfVfySvS9YuV8QiDBSHFQnFVA+uineCeIRGybHrbuRvY6Ya
4UGEiyoDGkhuqMta232I4g9TzjhJzozXT3ZPQKh+77OunBzKcmuuJCLMsAsX
t5JF/wi/michvFj6KPItWa0yf1b6UYR0yeyuEXJXpGngKDlCrL+mbIIHZ6Xz
C0/tSEGwVbEAPXLMF/PmzmMIwhITZzPy6kvFo1xTEVY9uRRpQRbuspxfkYbQ
HJjZa0n+aF0SbnoCwS1YcXAmubZvNk9NR9jtGOljQk47V/Z45CSC5LCmny45
KMRWPUxB92/kqFAl25lfWvokA+G4cbtgiOIT9NpHuGQhmHTcKewhP8yvKL2Y
jVDfJNjXSC70X9AjzEHax3FxpeQ9Bld1U3IRxu1aVCknr+gUeQznIVQJHS1D
yDqZVQe35iM8/J7Q5ER+4+N0pZ1T/YU6nJlMvqJVOwAFVC9fgop7KD9H25aa
lRXSeVZY95aRfVPrNugXIdw2r/WOIP9Qq6/7epbu10Zwb4Tqo6XBdTj4PIJZ
gEXnVXJOYpNNawnFP/0/PRnZafS9rPNlCLqmw4s6qd40atfc172A8Kqp0SCJ
/DymTTnhIoLByyJ7O3Lc8MOdAeUIvy63GRNF9Vw32LVc+xrCt8pUl+fUH/PK
Sr6UVCKMTVQ9EUQuDI8qWFZN9b9/wOo59Vfiaz0lWS2CT0OMawv1n+uzjVVt
d6g+nDuYxJnOm2UZHtqAsOParvHN1L+W64enKTUhzM7OtjIjqz3IjLC9i/DT
+AOS29T/LfVP7FLbEdxDm0wf0LxYnFD8csYjhPitfb+rkn9zjki7/hgh0zH4
/OJFnP1SrfNh4Cl9/+veipM0jzwv+5wTv0BoWxt9dMJ8ymdeu5HaAILMt++y
Gc0/F7+Ce/wDQvCOErXJ1jSvp8liHAcRzhb3/PGD5qfi5OSubZ+R9t360Tct
OduQ7KWoH0bwq+iMn2rO2bM999UTxkpBXBMqGdTjTGx/ptJgnBQ+j5tVkEHz
u3pQElauKgWncpsoEc33vHCNhl51KZxKGzGSTeEsMMjjkLOWFA6nbZFfmMhZ
q9DQrlNbCiPiWxYOGpwtfdb/AnWkYFDjFFdB+8N0fYoTnyaFHI/s0HOqnKVr
+w0s1JeC3ZtsJcNxnCk/sMppNZDCZv2/A1Jo/+xO/bFqm1AKw7ZtR74pc/ZK
3Dz8n5EUJg5tjPanffU/XxMeaw==
       "]]},
     Annotation[#, "Charting`Private`Tag$144946#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.027853519162775866`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.879482659750287*^9, 3.879482672360463*^9}, {
  3.8794827279058323`*^9, 3.8794827339610453`*^9}},
 CellLabel->
  "Out[185]=",ExpressionUUID->"e65083c3-4d20-4b14-9938-5ee19bed5a0f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.879472808202284*^9, 
  3.8794728095896444`*^9}},ExpressionUUID->"3907f30d-9811-4adf-a906-\
e4c242ccfc6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", "/", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"3", "/", "2"}]}], "}"}], ",", 
     RowBox[{"-", "x"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "Infinity", ",", "1"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"x", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8794826784235077`*^9, 3.879482700539811*^9}, {
  3.879482761136161*^9, 3.8794827612314153`*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"f0d2f4d3-ee00-4630-b511-80316bd31dde"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      SqrtBox[
       FractionBox["1", "x"]], "2"], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "x"], "]"}], 
       RowBox[{"3", "/", "2"}]],
      SeriesData[$CellContext`x, 
       DirectedInfinity[1], {}, 1, 3, 2],
      Editable->False]}],
    SeriesData[$CellContext`x, 
     DirectedInfinity[1], {
      Rational[1, 2]}, 1, 3, 2],
    Editable->False], ")"}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["x"]}]}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "4"], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "x"], "]"}], 
        RowBox[{"3", "/", "2"}]],
       SeriesData[$CellContext`x, 
        DirectedInfinity[1], {}, -1, 3, 2],
       Editable->False]}],
     SeriesData[$CellContext`x, 
      DirectedInfinity[1], {
       Complex[0, -2], Complex[0, 
         Rational[3, 4]] Pi}, -1, 3, 2],
     Editable->False]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "x"], ")"}], 
        RowBox[{"3", "/", "4"}]], 
       RowBox[{"4", " ", 
        SqrtBox["\[Pi]"]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "x"], "]"}], 
        RowBox[{"5", "/", "4"}]],
       SeriesData[$CellContext`x, 
        DirectedInfinity[1], {}, 3, 5, 4],
       Editable->False]}],
     SeriesData[$CellContext`x, 
      DirectedInfinity[1], {Rational[1, 4] Pi^Rational[-1, 2]}, 3, 5, 4],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    InterpretationBox[
     RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SqrtBox["x"]}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "4"], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "x"], "]"}], 
        RowBox[{"3", "/", "2"}]],
       SeriesData[$CellContext`x, 
        DirectedInfinity[1], {}, -1, 3, 2],
       Editable->False]}],
     SeriesData[$CellContext`x, 
      DirectedInfinity[1], {
       Complex[0, 2], Complex[0, 
         Rational[-3, 4]] Pi}, -1, 3, 2],
     Editable->False]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "x"], ")"}], 
        RowBox[{"3", "/", "4"}]], 
       RowBox[{"4", " ", 
        SqrtBox["\[Pi]"]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "x"], "]"}], 
        RowBox[{"5", "/", "4"}]],
       SeriesData[$CellContext`x, 
        DirectedInfinity[1], {}, 3, 5, 4],
       Editable->False]}],
     SeriesData[$CellContext`x, 
      DirectedInfinity[1], {Rational[1, 4] Pi^Rational[-1, 2]}, 3, 5, 4],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8794826816393166`*^9, 3.8794826903144693`*^9}, 
   3.8794827615257716`*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"f9f07b91-3624-4fa9-b566-e131e697167a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", "/", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"3", "/", "2"}]}], "}"}], ",", 
      RowBox[{"-", "x"}]}], "]"}], "2", 
    RowBox[{"Sqrt", "[", "x", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1000"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8794827893717184`*^9, 3.879482824838682*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"ee4094e1-d993-432e-b9c4-881e112bdb7b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUl3c81f8Xx61UMlJEkjIqShISknOMskJm9t5773FRRt+SJKkoLZRoKVsq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       "]]},
     Annotation[#, "Charting`Private`Tag$168355#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8794828042206235`*^9, 3.8794828268964176`*^9}},
 CellLabel->
  "Out[190]=",ExpressionUUID->"9cfe1406-22b6-4846-9e4e-9708eed6aaf7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"R", "^", "2"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"R", "^", "2"}]}], "]"}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", 
            RowBox[{"R", "^", "2"}]}]}], "]"}], "+", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           RowBox[{"2", 
            RowBox[{"R", "^", "2"}]}]}], "]"}]}], "  ", ")"}]}], " ", ",", 
      RowBox[{
       RowBox[{"R", "^", "2"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "4"}], 
         RowBox[{"R", "^", "2"}]}], "]"}], 
       RowBox[{"(", "  ", 
        RowBox[{
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           RowBox[{"4", 
            RowBox[{"R", "^", "2"}]}]}], "]"}], "+", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           RowBox[{"4", 
            RowBox[{"R", "^", "2"}]}]}], "]"}], " ", "-", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", "/", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"3", "/", "2"}]}], "}"}], ",", 
           RowBox[{
            RowBox[{"-", "4"}], 
            RowBox[{"R", "^", "4"}]}]}], "]"}]}], " ", ")"}]}]}], " ", "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "3"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Blue"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Red"}], "]"}]}], "}"}]}],
     ",", 
    RowBox[{"PlotLabels", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GinUE\>\"", ",", "\"\<GinSE\>\""}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.879482868723216*^9, 3.8794829665764065`*^9}, {
   3.87948300227005*^9, 3.879483036092905*^9}, {3.879483071513923*^9, 
   3.8794830825438232`*^9}, {3.8794831480226107`*^9, 3.879483164427949*^9}, 
   3.8795672291500907`*^9, {3.883087760536138*^9, 3.883087766726152*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"8cc3a457-4693-414f-8427-b04c5053e35e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[0.5], 
      LineBox[CompressedData["
1:eJwVxXk8lAkDB/Bx1GNRLTla6yjHRK2oNqu85veEhHK0ylVZ40olYZ25IlQy
42pDrKuVRAfSlFvEKEvkyB0iR+57hPd9//h+vrtsr/7uwE2hUGL/5/8vn3D5
2+SqKy1BevVxVv/0f8Ltdys2Uo0gq7E4MuOUS/t38sslBtUaCcMFJ92c6mk5
ol1pHcmOuOhgKa+30EebLtCOdKa6QFD/vvtOp280CaW24o12dzQ6H4jX2b9I
0/SJ2F+X7IX802pNo/MbNJtaWlYs/Rps1TIL/Ms3IURsTvIcNRCJWl6thRcE
0ZxvWhe7cB3pPfVTjBUh2Hcqhy61h+CCz2/DLapiWODiw7miUNx/nbCR2yGB
cKWBlYrkcHj8yiW7fV4G4qdKXigE3YL2q+9zXBWyeORz72oEPQKH2NofSssU
8L7WYMiUysT2fIE2b8df8NRb2OQcbzRCaufZrwhVeN8JesJciEb359GF2OX9
4CuwdJprj8WU1MyGpYoaPtTUvFWoi8PMuMc2HU91JHYelLMouovKgeHmsPYj
2MO9tbck+R6sdW8L8M8As6J+GlOMeGxmnGPKnz6KYqWRhF1BCciomoj8VqqF
k6femIbT76NJsmLnbPExXE3zqjOmpuBycQ/Bop+E+otBaoh4Kv5MyhsO2GcE
ir2ilhVvGvSFP1rk85qgzvuv1MiFNCjmV0XUzJ+CVepVq5n2DIw/990dq2QG
mhL1doTJAxj1LPLa6ZlDtqCbJVf3AFZ0tYs0FwuM1+iLmhX9gxO/qL8UarSC
/6Tch6LkhyCMTGe2D/0BG5/OdVPRLORqqFgJpdhAhztGeYKRhaMp1gUShnRs
EVuPkAl6hJ2WB/3yCm2RovnpWCj9MQyi5xUGnjugMjKy2JD6FNwBzMReI2eU
jXXUC2Q/RWa4++e4Y1dQore7t27vMxC3zF9Zky44y02nPNjxHHdYH4mfdrni
TNmqrIx0Hphs1rNzGu4wUNvvJK5UgKxblnp6TV7QG2p39bpUAA9ZoSTpK944
fjfQtzWnAOEPKZPL/D7QmX0fEbfvBfJuRT9hnfQF7anjk22/FkIz3XbKeMQP
B6nJswRY2PK8+k1J+XUcaNVadbzOQlsJsydbKhiqoaM8NZUsFBYJt971D8a+
ATXRUJ1X0FzkVbfTDIFiStNvFIPXoLPaCjve3YCkGBGwfLoYqmeHQ8ZEbmLT
Zndi9FI5wroHs6ztmBjRD9o2l1WOLHkXL8lPTLxjRIqvfSmHhLN79FPDKNRG
fIy7pVKBbnHJI1lS0bgjPPkgObsCnyxdaEd+jIGIrFx19d+V+G5c9QP/D3Gg
HmXwioZXYXfv78H79OIhPhjHd/+fKhiH2Fy8ERUPvrD7gjJVVZCU26mh2R6P
MXaWiBKlGt977YZ6LyTgmckbec1r1VDolTRsZSRC3WZJx8HlLZwPJQU6fEuC
fhA9rNCsFlxGLV02vmk4EFWpm+5Ri2nqwG3LjDRIpu7iY8TWIoGlVh/0Pg3T
Zf0R9g216DI+kXtaOh331unR23XZWIzv2itVk44vAbZJbofqICif47ld+gGu
+9vlKYu8R8zMQPngZCZYvg49mU0NsPn0KN94ay4e0i63S8w2YPdGgYy2bi7u
8bg1RQk3gmm/2c4+MBdeDP+3vqaNmLCT7laZyoVaetwTw9ZGXPFUzhhufoKz
Xz6XXXP+AN24Q2kFGc/QKbAtSta1CWuhp6bs8/LQYXVZxd37I3w9NZzOPy2E
0HGGYyXZjqn6pRfV3aX4scUh/7ezXYhU8rbhfVcFuZ3O2WG2fXi256tEdycb
6j1X3h+N7UeO773yutJ/Ucm5frIlaRCuB3+RmIxqglM5m10WMoT18twIddEW
JNplSYjafIWssWiHR0QblC36F9cdRiFOGbvYoNyB3jnjBlJ/HP7yeVGmSV2Y
7ftJVezMBDr8VxSFD/YiOufaBXPzKXxeXr0aaPUZ1G18hj5J05gKa10eDu7H
S9frOczUGUwLKSfeLRtAi0IccSp2FkYlo8dUBwchf+Oj4vnEOWg7NbQxpYZw
2KTv19SkeWwWDdq6YDyMHtcwGiNyAasXldoVnL8i/7Dllrcxi0jIlQljp4xA
zKy241HYEpZ4ZPtGi0eBAUrMG49lPA50zwtvHkOimNMWqs8KpDcdefh1Yxwh
KRdvHrrEAW9dYb/bjgn83ZBQw3RdBc8IO7D1+CQCXOKmpdy/w0/DjfaT2xTG
6Yo7LG3XIDP4J2tOaxp31sZ4ex3XseQ5dKT50zSKvh2f2mq1ga9u7Qdu28+g
TUF94Ig8hZzv8So0n5iBk5KdSlwmhdz/I79qRvAsKs3O+h2V5iKn7ypadwnM
4aDFWLZIOhe5IpA4Gp0+B+cbuu2aP3OTAXoOylCexy1HPg5XHDeZ/zolXPzl
PEql6BtjIjzk82+SnlcMFvB6PZxnD5OHNHuemsNuWUBDgfYYQ4iXfCfgJph+
aRFvdzrWRMbykjZDJjHZa4sIZZ1J7+ffRE6L3WmpCF/COdlu67OMTeSfkqt/
nPl5GasvVX7eS2wm1ee4BNcyl+HPM1r/V+Bm8uSZvFc9yisQkz9MV6AQpFMY
3VOjcgXeLmbz/L4EmRFieSzfgANJNXs21Y8gFajcHHFDDirW3JK1AgjyxsKH
JwHGHPAzGDrXgglyYsuAsP5pDlJyqu+O3iZI5a5PzX3nOagZOXCIfZ8gBfWM
9mxx40DEbptXWAlB2rHW1S/Ec/B6j5RBehlBhpkNNNcncmA9u0e6tIIgPR7O
XT6QzMGjYN2a+WqCdNdOS1pL40AjLUDM/l+CnGrfPRP3mAPbnvGXWr0EWWUq
51lRygGRuRJh/ZkgDU3XuKgVHOQ6E39cGyDI0H/4mHfecLC4KkvkDxOkxq4X
D8xqOYiQsDLfNUWQTVX2b7994EBl4MJezRmCdIxpPPH7Rw5asj03LOYIct3n
ShOrlQPpwzFZ0UsEWeqj3RnSyUEVJdUvd4UgKdz+50e6OXBi5xqzVwny8s2R
PsM+DgSji+S+rBGkxdHb9IJ+DvLM2UsbGwTJ52Q9sOMLB/8F4qRrGg==
       "]]},
     Annotation[#, "Charting`Private`Tag$8318#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[0.5], 
      LineBox[CompressedData["
1:eJwNVHc41Q0YtW+plB1RWTdaqJDK79xQRsOWJCsryUrJKD4h65qRbImSFJGV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       "]]},
     Annotation[#, "Charting`Private`Tag$8318#2"]& ]}, {{{}, {
      GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{0, 0}, {3.06, 1.6806877939729947`}], 
           Offset[{0, 0}, {3.06, 1.6806877939729947`}], 
           Offset[{0., 0.}, {3.09125, 1.6806877939729947`}], 
           Offset[{0., 0.}, {3.09125, 1.6806877939729947`}], 
           Offset[{0., 0.}, {3.1225, 1.6806877939729947`}], 
           Offset[{0, 0}, {3.182572270162295, 1.680566330393357}], 
           Offset[{5., 1.1102230246251565`*^-15}, {3.182572270162295, 
            1.680566330393357}], 
           Offset[{10., 2.220446049250313*^-15}, {3.182572270162295, 
            1.680566330393357}], 
           Offset[{10., 2.220446049250313*^-15}, {3.182572270162295, 
            1.680566330393357}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{0, 0}, {3.06, 1.6806877939729947`}], 
           Offset[{0, 0}, {3.06, 1.6806877939729947`}], 
           Offset[{0., 0.}, {3.09125, 1.6806877939729947`}], 
           Offset[{0., 0.}, {3.09125, 1.6806877939729947`}], 
           Offset[{0., 0.}, {3.1225, 1.6806877939729947`}], 
           Offset[{0, 0}, {3.182572270162295, 1.680566330393357}], 
           Offset[{5., 1.1102230246251565`*^-15}, {3.182572270162295, 
            1.680566330393357}], 
           Offset[{10., 2.220446049250313*^-15}, {3.182572270162295, 
            1.680566330393357}], 
           Offset[{10., 2.220446049250313*^-15}, {3.182572270162295, 
            1.680566330393357}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{45., 6.50000000000001}, {3.182572270162295, 
            1.680566330393357}], 
           Offset[{45., -6.49999999999999}, {3.182572270162295, 
            1.680566330393357}], 
           Offset[{10., -6.499999999999997}, {3.182572270162295, 
            1.680566330393357}], 
           Offset[{10., 6.500000000000003}, {3.182572270162295, 
            1.680566330393357}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"GinUE\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{27.5, 6.106226635438361*^-15}, \
{3.182572270162295, 1.680566330393357}], 
         ImageScaled[{Rational[1, 2], Rational[1, 2]}]]}], GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{0, 0}, {3.06, 1.1926491362242746`}], 
           Offset[{0, 0}, {3.06, 1.1926491362242746`}], 
           Offset[{0., 0.}, {3.09125, 1.1926491362242746`}], 
           Offset[{0., 0.}, {3.09125, 1.1926491362242746`}], 
           Offset[{0., 0.}, {3.1225, 1.1926491362242746`}], 
           Offset[{0, 0}, {3.182572270162295, 1.1926313338040875`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {3.182572270162295, 
            1.1926313338040875`}], 
           Offset[{10., 2.220446049250313*^-15}, {3.182572270162295, 
            1.1926313338040875`}], 
           Offset[{10., 2.220446049250313*^-15}, {3.182572270162295, 
            1.1926313338040875`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{0, 0}, {3.06, 1.1926491362242746`}], 
           Offset[{0, 0}, {3.06, 1.1926491362242746`}], 
           Offset[{0., 0.}, {3.09125, 1.1926491362242746`}], 
           Offset[{0., 0.}, {3.09125, 1.1926491362242746`}], 
           Offset[{0., 0.}, {3.1225, 1.1926491362242746`}], 
           Offset[{0, 0}, {3.182572270162295, 1.1926313338040875`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {3.182572270162295, 
            1.1926313338040875`}], 
           Offset[{10., 2.220446049250313*^-15}, {3.182572270162295, 
            1.1926313338040875`}], 
           Offset[{10., 2.220446049250313*^-15}, {3.182572270162295, 
            1.1926313338040875`}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{44., 6.50000000000001}, {3.182572270162295, 
            1.1926313338040875`}], 
           Offset[{44., -6.49999999999999}, {3.182572270162295, 
            1.1926313338040875`}], 
           Offset[{10., -6.499999999999997}, {3.182572270162295, 
            1.1926313338040875`}], 
           Offset[{10., 6.500000000000003}, {3.182572270162295, 
            1.1926313338040875`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"GinSE\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{27., 5.995204332975845*^-15}, \
{3.182572270162295, 1.1926313338040875}], 
         ImageScaled[{Rational[1, 2], Rational[1, 2]}]]}]}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, 63.40867241947541}, {All, All}},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 3}, {0., 1.6806877939729947`}},
  PlotRangeClipping->False,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.08090169943749476]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.879482902537668*^9, 3.8794829129729433`*^9}, {
   3.8794829458476048`*^9, 3.879482955778699*^9}, {3.8794830040834694`*^9, 
   3.8794830368444214`*^9}, {3.8794830790584106`*^9, 
   3.8794830842537565`*^9}, {3.879483149834383*^9, 3.8794831651792817`*^9}, 
   3.8795672303794155`*^9, 3.883087770038699*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"51993051-7663-454e-ad1f-e5a26d3df715"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"R", "^", "2"}], ",", " ", 
      RowBox[{
       RowBox[{"R", "^", "2"}], "-", 
       RowBox[{"1", "/", "4"}], "+", 
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "4"}], 
          RowBox[{"R", "^", "2"}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"R", "^", "2"}], "+", 
       RowBox[{"1", "/", "2"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"2", 
          RowBox[{"R", "^", "2"}]}], "]"}], " ", 
        RowBox[{"Erfc", "[", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "R"}], "]"}]}]}]}], "  ", "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Blue"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Red"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Black"}], "]"}]}], 
      "}"}]}], ",", 
    RowBox[{"PlotLabels", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GinUE\>\"", ",", "\"\<GinSE\>\"", ",", "\"\<GinOE\>\""}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.879567046688331*^9, 3.879567176015902*^9}, {
  3.8795672068277645`*^9, 3.879567206920291*^9}, {3.879567341045152*^9, 
  3.8795673622197723`*^9}, {3.8795675835940485`*^9, 3.879567583757611*^9}, {
  3.8830406392289777`*^9, 3.8830406481607003`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"5c057b30-9199-46ae-992a-591f9a48be9c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[0.5], 
      LineBox[CompressedData["
1:eJwVlfk7lAsDhm1Jqplo0UwcZSulSQvazPNaSrYWW5FEJKljqQ6lE42MUkQd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       "]]},
     Annotation[#, "Charting`Private`Tag$1308836#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[0.5], 
      LineBox[CompressedData["
1:eJwt0Hc4le8fB/ATQjjJqBDZKlkNxJfn8yBRUmZZySyjQUlScuxTESJFZM/C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       "]]},
     Annotation[#, "Charting`Private`Tag$1308836#2"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[0.5], 
      LineBox[CompressedData["
1:eJwVxnk41HkAx/FxX7vMr9PQKJbaUumwbed+vmLTTsmRtnoISUgS0UMrT6ZG
yDUtSSWEDuQoR7Wmkqx90iFXKLmzyuQ2Y6b4bvvH+3m9Dd2POhxUZLFYNt/6
X97B/rqKjwd/+bahQ6H7f1G21PPv4FiBtTBY8FqDYHV6SmoxxxEsV2XDQg07
bHvZfPcqxwPhfTHjWRpu2O0hffgnJwjktNKBEg1/vDeLtIzjCBDuPmI6SzMc
GbNtz57jJEFI9+5L0xKCr168KJqTjc7V5+/nMxnYs/da4fBICRZILJbcaC2C
FuU7Wxs8hvhEdOtRqwcwsR/sfxpThRYr6/KHXRUIfrUOKePPkJbq1cHN+Rtz
S5h2BYVaGFxLE4h31KCs2/JF7cZ6aBoduZubWItKn6v6e8WNqJebHZoIr8fE
wk06+UeaIfTOXG+xuAmKsjy2vslbeNs8mZabtWANdSvbWdCGza2B8jeL3uGF
wPxV9ZIOzEh07kw0b8d84YAsZ7ATSY7F766/6cSAtKO9aUU3zOs0uL7R3cj+
VF6jHd+DLOHdN7zgXmhzbw719vbinylRW0xgH2IPlXpmGPch2fSCywf3fkhI
Xq/3qX9RLl7R05H4CUGrqkrmPO1He02BhV6ZGB0FVTF1hp/gGpvDoQZD+OLT
eGXxHwOQeYTdNnk+DFMLtWnPcjFWWrtFrpoagXWmodeduYMori8qrt41hmCu
q1GX8xAczmZ7XMgax1LxLq1mm2HwzccjLSQTmKkzrF4lH0aIgZ9OzDEplB9f
KfwhdQTKtj2XL3ZN4rB5eavGtlEYVwbcenxSjrzf3DMeSUbx1ORziIz7FRMD
euy+5DFsX7BF165wCqU7rZWSrMahp35P9cNRilNbI9JL+sbRO3W7LDWBRQzf
81qyIiaw2nOsZ9Rbgaz/WZDEWSWBJfvRHT8nReJsUCtTaJBgWdcH3yFLJTJR
E9ftz5fCPf6JR+MWZZKi7BLkYDyJt7mjk6pQITPbSzMVqybx4EwK//BaVaIS
xndcFyBDbsLkBpGNGmHluBR2z5DDS01dNPa7Ojl2uTBuRqUcOw/5z9sTpkEe
mkapM35fcHilak3gdU3C8I4tPa39FX6J51UUK7RI27LXDSdEX7GyuWLMRvYd
KUqDca/LFHJvbuLtMNYm+wrXMNzpKcSGdFZG2+qQ8Ihr/LbcacxjPR8Q2LBJ
fj/3ivZ2Cl15sJXXAJtEXY1wa99Bcc81xM5skE08HD6bFNhTNJ4JvSwdZpN5
IlGRzW4KowUx/VESNjmX4FQd607Rb9fsW6DAEO81l0Y0T1DECt3mqOgyxEgw
a6vaDYqm/XpDnVYMmV578vvmWxRRmrLyImuGtH7uqb+RR1HN7qkO5zFEuLt4
35Y7FPlWb5MN7RhClzgERogoNuY7z/d0YkhbXUKaUgNFqZO4Xh7AkPtnpQca
mig8/TPCXwUxJGmD6+KsFgq12R6+mcEM2XZ9ecnmdgpGV3+aF8aQv0JePuN/
pFhrbauZHsWQ5GU/JdiLKaq4kbeCYhgS0J3qaDhE4Zj8WsCLZ8iP2307KsYp
lh+/JJUkMkRZoTFbKKXgunLiXyYzpLN0g4+bnMJ5NM89+xJDRD5ZZiumKOL8
7Y+HpjLk4nytCUopftXXrHZIZ8h/dJFc2w==
       "]]},
     Annotation[#, "Charting`Private`Tag$1308836#3"]& ]}, {{{}, {
      GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{0, 0}, {2.04, 3.9999998367346956`}], 
           Offset[{0, 0}, {2.04, 3.9999998367346956`}], 
           Offset[{0., 0.}, {2.060833333333333, 3.9999998367346956`}], 
           Offset[{0., 0.}, {2.060833333333333, 3.9999998367346956`}], 
           Offset[{0., 0.}, {2.0816666666666666`, 3.9999998367346956`}], 
           Offset[{0, 0}, {2.141847492785131, 4.051839350344617}], 
           Offset[{5., 1.1102230246251565`*^-15}, {2.141847492785131, 
            4.051839350344617}], 
           Offset[{10., 2.220446049250313*^-15}, {2.141847492785131, 
            4.051839350344617}], 
           Offset[{10., 2.220446049250313*^-15}, {2.141847492785131, 
            4.051839350344617}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{0, 0}, {2.04, 3.9999998367346956`}], 
           Offset[{0, 0}, {2.04, 3.9999998367346956`}], 
           Offset[{0., 0.}, {2.060833333333333, 3.9999998367346956`}], 
           Offset[{0., 0.}, {2.060833333333333, 3.9999998367346956`}], 
           Offset[{0., 0.}, {2.0816666666666666`, 3.9999998367346956`}], 
           Offset[{0, 0}, {2.141847492785131, 4.051839350344617}], 
           Offset[{5., 1.1102230246251565`*^-15}, {2.141847492785131, 
            4.051839350344617}], 
           Offset[{10., 2.220446049250313*^-15}, {2.141847492785131, 
            4.051839350344617}], 
           Offset[{10., 2.220446049250313*^-15}, {2.141847492785131, 
            4.051839350344617}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{45., 6.50000000000001}, {2.141847492785131, 
            4.051839350344617}], 
           Offset[{45., -6.49999999999999}, {2.141847492785131, 
            4.051839350344617}], 
           Offset[{10., -6.499999999999997}, {2.141847492785131, 
            4.051839350344617}], 
           Offset[{10., 6.500000000000003}, {2.141847492785131, 
            4.051839350344617}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"GinUE\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{27.5, 6.106226635438361*^-15}, \
{2.141847492785131, 4.051839350344617}], 
         ImageScaled[{Rational[1, 2], Rational[1, 2]}]]}], GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{0, 0}, {2.04, 3.749999864868508}], 
           Offset[{0, 0}, {2.04, 3.749999864868508}], 
           Offset[{0., 0.}, {2.060833333333333, 3.749999864868508}], 
           Offset[{0., 0.}, {2.060833333333333, 3.749999864868508}], 
           Offset[{0., 0.}, {2.0816666666666666`, 3.749999864868508}], 
           Offset[{0, 0}, {2.141847492785131, 3.616637220667519}], 
           Offset[{5., 1.1102230246251565`*^-15}, {2.141847492785131, 
            3.616637220667519}], 
           Offset[{10., 2.220446049250313*^-15}, {2.141847492785131, 
            3.616637220667519}], 
           Offset[{10., 2.220446049250313*^-15}, {2.141847492785131, 
            3.616637220667519}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{0, 0}, {2.04, 3.749999864868508}], 
           Offset[{0, 0}, {2.04, 3.749999864868508}], 
           Offset[{0., 0.}, {2.060833333333333, 3.749999864868508}], 
           Offset[{0., 0.}, {2.060833333333333, 3.749999864868508}], 
           Offset[{0., 0.}, {2.0816666666666666`, 3.749999864868508}], 
           Offset[{0, 0}, {2.141847492785131, 3.616637220667519}], 
           Offset[{5., 1.1102230246251565`*^-15}, {2.141847492785131, 
            3.616637220667519}], 
           Offset[{10., 2.220446049250313*^-15}, {2.141847492785131, 
            3.616637220667519}], 
           Offset[{10., 2.220446049250313*^-15}, {2.141847492785131, 
            3.616637220667519}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{44., 6.50000000000001}, {2.141847492785131, 
            3.616637220667519}], 
           Offset[{44., -6.49999999999999}, {2.141847492785131, 
            3.616637220667519}], 
           Offset[{10., -6.499999999999997}, {2.141847492785131, 
            3.616637220667519}], 
           Offset[{10., 6.500000000000003}, {2.141847492785131, 
            3.616637220667519}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"GinSE\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{27., 5.995204332975845*^-15}, \
{2.141847492785131, 3.616637220667519}], 
         ImageScaled[{Rational[1, 2], Rational[1, 2]}]]}], GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{0, 0}, {2.04, 4.405589193693975}], 
           Offset[{0, 0}, {2.04, 4.405589193693975}], 
           Offset[{0., 0.}, {2.060833333333333, 4.405589193693975}], 
           Offset[{0., 0.}, {2.060833333333333, 4.405589193693975}], 
           Offset[{0., 0.}, {2.0816666666666666`, 4.405589193693975}], 
           Offset[{0, 0}, {2.141847492785131, 4.487077028627828}], 
           Offset[{5., 1.1102230246251565`*^-15}, {2.141847492785131, 
            4.487077028627828}], 
           Offset[{10., 2.220446049250313*^-15}, {2.141847492785131, 
            4.487077028627828}], 
           Offset[{10., 2.220446049250313*^-15}, {2.141847492785131, 
            4.487077028627828}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{0, 0}, {2.04, 4.405589193693975}], 
           Offset[{0, 0}, {2.04, 4.405589193693975}], 
           Offset[{0., 0.}, {2.060833333333333, 4.405589193693975}], 
           Offset[{0., 0.}, {2.060833333333333, 4.405589193693975}], 
           Offset[{0., 0.}, {2.0816666666666666`, 4.405589193693975}], 
           Offset[{0, 0}, {2.141847492785131, 4.487077028627828}], 
           Offset[{5., 1.1102230246251565`*^-15}, {2.141847492785131, 
            4.487077028627828}], 
           Offset[{10., 2.220446049250313*^-15}, {2.141847492785131, 
            4.487077028627828}], 
           Offset[{10., 2.220446049250313*^-15}, {2.141847492785131, 
            4.487077028627828}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{46., 6.50000000000001}, {2.141847492785131, 
            4.487077028627828}], 
           Offset[{46., -6.49999999999999}, {2.141847492785131, 
            4.487077028627828}], 
           Offset[{10., -6.499999999999997}, {2.141847492785131, 
            4.487077028627828}], 
           Offset[{10., 6.500000000000003}, {2.141847492785131, 
            4.487077028627828}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"GinOE\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{28., 6.217248937900877*^-15}, \
{2.141847492785131, 4.487077028627828}], 
         ImageScaled[{Rational[1, 2], Rational[1, 2]}]]}]}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, 68.03254870132368}, {All, All}},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2}, {0., 4.405589193693975}},
  PlotRangeClipping->False,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.08090169943749476]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.879567067357933*^9, 3.879567076905097*^9}, 
   3.879567110970894*^9, {3.879567154606688*^9, 3.8795671770563917`*^9}, 
   3.879567207194408*^9, {3.87956734167142*^9, 3.879567363077142*^9}, 
   3.8795675847262545`*^9, 3.883040648899946*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"d33c07ae-6c66-4149-89af-55ca96874f61"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8830939486312714`*^9},ExpressionUUID->"088c51b8-0723-438f-9922-\
8fd94f8a95e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", " ", 
    RowBox[{"1", ",", 
     RowBox[{"1", "-", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "4"}], 
        RowBox[{"r", "^", "2"}]}], "]"}]}], ",", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", 
         RowBox[{"r", "^", "2"}]}], "]"}], 
       RowBox[{"Erfc", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", "2", "]"}], "r"}], "]"}]}]}]}], "  ", "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "5"}], "}"}], ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Blue"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Red"}], "]"}], ",", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Opacity", "[", "0.5", "]"}], ",", "Black"}], "]"}]}], 
     "}"}]}], ",", 
   RowBox[{"PlotLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<GinUE\>\"", ",", "\"\<GinSE\>\"", ",", "\"\<GinOE\>\""}], 
     "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8830950072390904`*^9, 3.883095077318797*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"8928a0a9-7338-4e1f-ac85-ae9b305ab0c8"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[0.5], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPbcuic0wpdqOAQw+2LPffqT+Vn6lPYy/8NT8wtfy
O+H8des7b+fonYLz0+0vznxTdBnOz3uq+XjLuptwPpdii/p9iwdwfp/Aaa2F
CY/h/KTbIfuZzzyD8wuPtiTlq7+C8zcW8ARLeL5FuKc6+5VB+Ac4v2n+n8Av
bz7C+QyXHzjsqfoM56uVpFWEaH2F8598nR7GvfcbnO/1NKt2UuEPON/vyQRt
OblfcP6rw0kNJ9b+hvP1BK/JOsf/RfjP/mvinc//4Hz3t1HflUIZHGD8G4dS
GKN0GOH8rR1H4hS+IvhprKUPzp1jgvOTi6q38sxihvP107XP+SSywPnnhXS4
Sy1Z4fzd65pm6zCzwfnVjFoBZ+4i+Fx3qjzytrDD+U+XKU6ZX8MB50/RkGTZ
GcoJ50+YlXY8UYELzo+aEnuO5zmC/8Nl6c/5+7jh/MdPnSoOtfPA+YtsDaXP
JvLC+WtbSwXTdfng/PbQZG/mrwi+6Z2FK9vP8sP5MzRnrz3rLQDn1x/oneG9
E8H3lQ5dekpFEM53zDseLdiJ4M+XSVI58xXBVzm8fJpftBDCf7qHtC7tQ/DT
PrNcPKklDOcnbfyk0NmP4E+4xNN75DiCv++z2s///xF8AP7L+hA=
       "]]},
     Annotation[#, "Charting`Private`Tag$48151#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[0.5], 
      LineBox[CompressedData["
1:eJxF2Xk4VN0fAPCxZilJvUWLiJC1PZX6jiWhkoSQsmQvQpQtlURkq4jsQqko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       "]]},
     Annotation[#, "Charting`Private`Tag$48151#2"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[0.5], 
      LineBox[CompressedData["
1:eJwVzXs4lHkDxvFxSMUU42m3lBi9MkLK23ZVrnL/yrYdX1tJpKMhI0oIKZRD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       "]]},
     Annotation[#, "Charting`Private`Tag$48151#3"]& ]}, {{{}, {
      GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{0, 0}, {5.099999893877551, 1.}], 
           Offset[{0, 0}, {5.099999893877551, 1.}], 
           Offset[{0., 0.}, {5.152083225085034, 1.}], 
           Offset[{0., 0.}, {5.152083225085034, 1.}], 
           Offset[{0., 0.}, {5.204166556292517, 1.}], 
           Offset[{0, 0}, {5.429550488246634, 0.9446452176174867}], 
           Offset[{5., 1.1102230246251565`*^-15}, {5.429550488246634, 
            0.9446452176174867}], 
           Offset[{10., 2.220446049250313*^-15}, {5.429550488246634, 
            0.9446452176174867}], 
           Offset[{10., 2.220446049250313*^-15}, {5.429550488246634, 
            0.9446452176174867}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{0, 0}, {5.099999893877551, 1.}], 
           Offset[{0, 0}, {5.099999893877551, 1.}], 
           Offset[{0., 0.}, {5.152083225085034, 1.}], 
           Offset[{0., 0.}, {5.152083225085034, 1.}], 
           Offset[{0., 0.}, {5.204166556292517, 1.}], 
           Offset[{0, 0}, {5.429550488246634, 0.9446452176174867}], 
           Offset[{5., 1.1102230246251565`*^-15}, {5.429550488246634, 
            0.9446452176174867}], 
           Offset[{10., 2.220446049250313*^-15}, {5.429550488246634, 
            0.9446452176174867}], 
           Offset[{10., 2.220446049250313*^-15}, {5.429550488246634, 
            0.9446452176174867}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{45., 6.50000000000001}, {5.429550488246634, 
            0.9446452176174867}], 
           Offset[{45., -6.49999999999999}, {5.429550488246634, 
            0.9446452176174867}], 
           Offset[{10., -6.499999999999997}, {5.429550488246634, 
            0.9446452176174867}], 
           Offset[{10., 6.500000000000003}, {5.429550488246634, 
            0.9446452176174867}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"GinUE\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{27.5, 6.106226635438361*^-15}, \
{5.429550488246634, 0.9446452176174867}], 
         ImageScaled[{Rational[1, 2], Rational[1, 2]}]]}], GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{0, 0}, {5.099999893877551, 1.}], 
           Offset[{0, 0}, {5.099999893877551, 1.}], 
           Offset[{0., 0.}, {5.152083225085034, 1.}], 
           Offset[{0., 0.}, {5.152083225085034, 1.}], 
           Offset[{0., 0.}, {5.204166556292517, 1.}], 
           Offset[{0, 0}, {5.429550488246634, 1.0434779877082854`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {5.429550488246634, 
            1.0434779877082854`}], 
           Offset[{10., 2.220446049250313*^-15}, {5.429550488246634, 
            1.0434779877082854`}], 
           Offset[{10., 2.220446049250313*^-15}, {5.429550488246634, 
            1.0434779877082854`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{0, 0}, {5.099999893877551, 1.}], 
           Offset[{0, 0}, {5.099999893877551, 1.}], 
           Offset[{0., 0.}, {5.152083225085034, 1.}], 
           Offset[{0., 0.}, {5.152083225085034, 1.}], 
           Offset[{0., 0.}, {5.204166556292517, 1.}], 
           Offset[{0, 0}, {5.429550488246634, 1.0434779877082854`}], 
           Offset[{5., 1.1102230246251565`*^-15}, {5.429550488246634, 
            1.0434779877082854`}], 
           Offset[{10., 2.220446049250313*^-15}, {5.429550488246634, 
            1.0434779877082854`}], 
           Offset[{10., 2.220446049250313*^-15}, {5.429550488246634, 
            1.0434779877082854`}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{44., 6.50000000000001}, {5.429550488246634, 
            1.0434779877082854`}], 
           Offset[{44., -6.49999999999999}, {5.429550488246634, 
            1.0434779877082854`}], 
           Offset[{10., -6.499999999999997}, {5.429550488246634, 
            1.0434779877082854`}], 
           Offset[{10., 6.500000000000003}, {5.429550488246634, 
            1.0434779877082854`}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"GinSE\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{27., 5.995204332975845*^-15}, \
{5.429550488246634, 1.0434779877082854}], 
         ImageScaled[{Rational[1, 2], Rational[1, 2]}]]}], GraphicsGroupBox[{
        {GrayLevel[1], AbsoluteThickness[4], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]], CapForm["Butt"], JoinForm[
         "Round"], 
         BSplineCurveBox[{
          Offset[{0, 0}, {5.099999893877551, 0.9209866102154576}], 
           Offset[{0, 0}, {5.099999893877551, 0.9209866102154576}], 
           Offset[{0., 0.}, {5.152083225085034, 0.9209866102154576}], 
           Offset[{0., 0.}, {5.152083225085034, 0.9209866102154576}], 
           Offset[{0., 0.}, {5.204166556292517, 0.9209866102154576}], 
           Offset[{0, 0}, {5.429550488246634, 0.8457562455233831}], 
           Offset[{5., 1.1102230246251565`*^-15}, {5.429550488246634, 
            0.8457562455233831}], 
           Offset[{10., 2.220446049250313*^-15}, {5.429550488246634, 
            0.8457562455233831}], 
           Offset[{10., 2.220446049250313*^-15}, {5.429550488246634, 
            0.8457562455233831}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], 
         BSplineCurveBox[{
          Offset[{0, 0}, {5.099999893877551, 0.9209866102154576}], 
           Offset[{0, 0}, {5.099999893877551, 0.9209866102154576}], 
           Offset[{0., 0.}, {5.152083225085034, 0.9209866102154576}], 
           Offset[{0., 0.}, {5.152083225085034, 0.9209866102154576}], 
           Offset[{0., 0.}, {5.204166556292517, 0.9209866102154576}], 
           Offset[{0, 0}, {5.429550488246634, 0.8457562455233831}], 
           Offset[{5., 1.1102230246251565`*^-15}, {5.429550488246634, 
            0.8457562455233831}], 
           Offset[{10., 2.220446049250313*^-15}, {5.429550488246634, 
            0.8457562455233831}], 
           Offset[{10., 2.220446049250313*^-15}, {5.429550488246634, 
            0.8457562455233831}]}]}, 
        {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
          NCache[
           Rational[2, 3], 0.6666666666666666]]}], 
         PolygonBox[{
          Offset[{46., 6.50000000000001}, {5.429550488246634, 
            0.8457562455233831}], 
           Offset[{46., -6.49999999999999}, {5.429550488246634, 
            0.8457562455233831}], 
           Offset[{10., -6.499999999999997}, {5.429550488246634, 
            0.8457562455233831}], 
           Offset[{10., 6.500000000000003}, {5.429550488246634, 
            0.8457562455233831}]}]}, 
        {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666],
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
         StyleBox[
          RotationBox["\<\"GinOE\"\>",
           BoxRotation->0.],
          StripOnInput->False,
          LineOpacity->1,
          FrontFaceOpacity->1,
          BackFaceOpacity->1,
          Opacity->1,
          FontOpacity->1], 
         Offset[{28., 6.217248937900877*^-15}, \
{5.429550488246634, 0.8457562455233831}], 
         ImageScaled[{Rational[1, 2], Rational[1, 2]}]]}]}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{All, 73.4276437630493}, {All, All}},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->False,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.08090169943749476]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8830950314984365`*^9, 3.8830950778688364`*^9}},
 CellLabel->"Out[10]=",ExpressionUUID->"ffe0d17b-f044-4b74-a2c9-6010dab79366"]
}, Open  ]]
},
WindowSize->{571.8, 524.4},
WindowMargins->{{7.8, Automatic}, {-4.7999999999999545`, Automatic}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"840e04e9-3142-4393-853d-5f7858853929"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 548, 14, 67, "Input",ExpressionUUID->"46edcde8-b271-4622-ad0f-11d400249220"],
Cell[1131, 38, 652, 19, 48, "Output",ExpressionUUID->"0bf30a8c-f5df-4e80-b8c3-f267b187d7b0"]
}, Open  ]],
Cell[1798, 60, 302, 6, 48, "Input",ExpressionUUID->"ffc92bb8-29b3-4193-9a02-c19325091a71"],
Cell[CellGroupData[{
Cell[2125, 70, 711, 20, 48, "Input",ExpressionUUID->"40de2bf2-dffe-4fdc-9c94-181f3bbb6144"],
Cell[2839, 92, 218, 3, 32, "Output",ExpressionUUID->"d734b178-eb8a-4e87-af71-a446b6c999c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3094, 100, 1658, 51, 86, "Input",ExpressionUUID->"e9c5d8e9-5e82-4a27-947b-ba50db5a3875"],
Cell[4755, 153, 292, 4, 32, "Output",ExpressionUUID->"6d82c55e-6192-45dd-a5d7-07e9556966cd"]
}, Open  ]],
Cell[5062, 160, 204, 3, 28, "Input",ExpressionUUID->"23f567ea-7e7a-43fb-8d2c-58399626bbb2"],
Cell[CellGroupData[{
Cell[5291, 167, 792, 23, 45, "Input",ExpressionUUID->"b1a4de52-91db-47c6-ba91-3f745c9b77fa"],
Cell[6086, 192, 401, 11, 39, "Output",ExpressionUUID->"1d37ba92-06a2-49cd-a59e-5ea2f1b2f81b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6524, 208, 786, 23, 66, "Input",ExpressionUUID->"b37e63dc-1049-41ef-ba92-25b1e086fc3f"],
Cell[7313, 233, 526, 15, 39, "Output",ExpressionUUID->"24e189a0-5768-4595-92e9-80535782af37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7876, 253, 658, 19, 45, "Input",ExpressionUUID->"4c9b91be-8f1f-42ab-9fd3-f482c7c01dc8"],
Cell[8537, 274, 792, 24, 39, "Output",ExpressionUUID->"bb0246ef-cd28-4ff9-a8a6-a8a79ad3860a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9366, 303, 631, 18, 45, "Input",ExpressionUUID->"0a9cfe9f-9b90-4654-bb21-fcbf13fa7e3d"],
Cell[10000, 323, 632, 18, 39, "Output",ExpressionUUID->"f8352ab1-6ca7-4b4a-80f2-07cd9ddd27ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10669, 346, 748, 22, 86, "Input",ExpressionUUID->"e5d3b167-9ed2-4308-ab4b-81089bb7d761"],
Cell[11420, 370, 980, 29, 56, "Output",ExpressionUUID->"61530886-44e7-4fd2-930e-8f0fe1e40684"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12437, 404, 696, 16, 67, "Input",ExpressionUUID->"3e669299-745d-494b-a4ca-9741d400a2c1"],
Cell[13136, 422, 1697, 49, 59, "Output",ExpressionUUID->"4af7e6c7-f8b8-4b77-981b-b187bd78983d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14870, 476, 766, 22, 48, "Input",ExpressionUUID->"4ce65dcc-952c-481d-a3a3-c2fe48133c09"],
Cell[15639, 500, 336, 8, 34, "Output",ExpressionUUID->"39e90471-2745-47a8-8e73-3df9e4d04d0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16012, 513, 703, 20, 67, "Input",ExpressionUUID->"fa1bac9b-94f3-4c62-b3eb-8a44c99c0ae7"],
Cell[16718, 535, 597, 18, 37, "Output",ExpressionUUID->"cae04c9b-4cc3-4fc7-b56e-3ff8ceb8de57"]
}, Open  ]],
Cell[17330, 556, 350, 7, 67, "Input",ExpressionUUID->"f6087171-93cf-4e24-8e5e-a8e83c8fc6ec"],
Cell[CellGroupData[{
Cell[17705, 567, 535, 15, 28, "Input",ExpressionUUID->"70c800a8-992a-4624-b41f-c5df28b6cbde"],
Cell[18243, 584, 219, 3, 32, "Output",ExpressionUUID->"8dfaf0c0-7956-4f77-9694-d42aec622503"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18499, 592, 941, 27, 67, "Input",ExpressionUUID->"d7c4ca7c-613a-40c2-a39d-e35281d66efa"],
Cell[19443, 621, 297, 4, 32, "Output",ExpressionUUID->"92c73aed-7417-420c-9553-f3cc84470f20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19777, 630, 420, 11, 28, "Input",ExpressionUUID->"13600e80-d4dd-4bb3-82d4-07a0baa9d30c"],
Cell[20200, 643, 512, 14, 32, "Output",ExpressionUUID->"0fca3c98-9775-47a0-8ccc-aa6c98984550"]
}, Open  ]],
Cell[20727, 660, 299, 5, 86, "Input",ExpressionUUID->"abaafc72-0c86-4c33-ae97-579d5e61f205"],
Cell[CellGroupData[{
Cell[21051, 669, 643, 19, 48, "Input",ExpressionUUID->"3d51fb1a-99c6-47be-bf57-67cc4637f77f"],
Cell[21697, 690, 194, 2, 32, "Output",ExpressionUUID->"3d3c6f7f-f71f-4eee-a2d5-84ac932dd2af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21928, 697, 1540, 49, 86, "Input",ExpressionUUID->"739f1236-ad81-4e78-8ab7-552b5c7170b4"],
Cell[23471, 748, 190, 2, 32, "Output",ExpressionUUID->"78e35509-13e2-4321-9d44-283735c99d49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23698, 755, 861, 22, 48, "Input",ExpressionUUID->"9c34013b-c099-4dd1-8f67-583d2756d4fd"],
Cell[24562, 779, 269, 4, 32, "Output",ExpressionUUID->"eb26ba85-4a88-4539-840b-72a23f1805a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24868, 788, 1060, 32, 67, "Input",ExpressionUUID->"18104fc5-0250-476b-925c-9be982ccc0fc"],
Cell[25931, 822, 170, 2, 32, "Output",ExpressionUUID->"e31f2514-2074-49fe-b2ba-f2d21d0dc47c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26138, 829, 637, 20, 28, "Input",ExpressionUUID->"4cc7f3e7-de41-4614-a239-79f1414cfd4b"],
Cell[26778, 851, 191, 2, 32, "Output",ExpressionUUID->"8798c7bc-0fd8-4621-a17f-9c21cad8ade0"]
}, Open  ]],
Cell[26984, 856, 241, 4, 48, "Input",ExpressionUUID->"08a06f1c-31ee-4c77-b1a0-284abcbb2c50"],
Cell[CellGroupData[{
Cell[27250, 864, 852, 24, 67, "Input",ExpressionUUID->"86a1f9a3-f8ae-4251-8ef7-a8088ee1e338"],
Cell[28105, 890, 620, 17, 32, "Output",ExpressionUUID->"952a7504-92fc-4cee-a744-97daa3400459"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28762, 912, 817, 23, 67, "Input",ExpressionUUID->"d4a04a35-86f1-47a9-be4d-bcb523703f28"],
Cell[29582, 937, 484, 13, 32, "Output",ExpressionUUID->"deadbcd5-3af6-4291-ad06-3ecdd19b5450"]
}, Open  ]],
Cell[30081, 953, 209, 4, 28, "Input",ExpressionUUID->"d09458ab-124c-43a0-bf0d-e438f8f40e2c"],
Cell[30293, 959, 253, 6, 48, "Input",ExpressionUUID->"840d3020-5fcc-4548-9d9d-05722347e530"],
Cell[CellGroupData[{
Cell[30571, 969, 547, 16, 28, "Input",ExpressionUUID->"be726d83-db1f-4eb4-9b0a-b7bfa64acca9"],
Cell[31121, 987, 196, 3, 32, "Output",ExpressionUUID->"50919136-420e-4b03-9dbb-96d14a41d34e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31354, 995, 1080, 34, 67, "Input",ExpressionUUID->"3a6662c4-f84d-4519-8865-fd3b1f7fba6a"],
Cell[32437, 1031, 247, 4, 32, "Output",ExpressionUUID->"274730ba-6bd1-45d7-849f-3672f57aa6b5"]
}, Open  ]],
Cell[32699, 1038, 211, 4, 28, "Input",ExpressionUUID->"9fd46676-b63a-4c11-b56a-fe1a346f6a2f"],
Cell[CellGroupData[{
Cell[32935, 1046, 712, 22, 48, "Input",ExpressionUUID->"4e64bbb3-3cb0-41f3-81b6-3ba907b16133"],
Cell[33650, 1070, 573, 19, 37, "Output",ExpressionUUID->"d4d33ada-147e-46f3-a6a0-5867c80264a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34260, 1094, 669, 21, 28, "Input",ExpressionUUID->"37f50d2e-6b49-49bf-aae6-2662d94dcc0e"],
Cell[34932, 1117, 235, 6, 52, "Output",ExpressionUUID->"9f5210fb-3a73-4ef0-a8be-8c85c71c8314"]
}, Open  ]],
Cell[35182, 1126, 209, 4, 28, "Input",ExpressionUUID->"d4eba33d-937e-4eb0-a307-1c4c645ff240"],
Cell[CellGroupData[{
Cell[35416, 1134, 574, 19, 28, "Input",ExpressionUUID->"339b664b-3dba-40d7-b0f5-0b05dc386be8"],
Cell[35993, 1155, 415, 13, 55, "Output",ExpressionUUID->"02a0c36f-aceb-4ccd-9e05-319f2800405c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36445, 1173, 659, 19, 67, "Input",ExpressionUUID->"e481956f-446a-4d7d-a35f-2f74e631ed9e"],
Cell[37107, 1194, 310, 8, 28, "Message",ExpressionUUID->"0796dcfb-cb60-4661-96e2-6a23238fe403"],
Cell[37420, 1204, 475, 14, 57, "Output",ExpressionUUID->"66494473-da93-4e05-8bd0-6722576ad8e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37932, 1223, 481, 14, 28, "Input",ExpressionUUID->"20f3ef70-efb8-4fd7-bd91-625cc562429a"],
Cell[38416, 1239, 631, 20, 48, "Output",ExpressionUUID->"40c86aab-ee9f-4bfc-9e0f-75c75e1cfeb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39084, 1264, 500, 15, 28, "Input",ExpressionUUID->"dc970b99-a88b-4f44-9c30-7b84ef5fcab7"],
Cell[39587, 1281, 310, 8, 28, "Message",ExpressionUUID->"8808983e-1edf-41cd-8614-9e0bf0edb127"],
Cell[39900, 1291, 423, 13, 57, "Output",ExpressionUUID->"733dd703-210c-4ad5-9cf3-f2565aef85f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40360, 1309, 798, 24, 67, "Input",ExpressionUUID->"3692877a-edf7-42e2-8104-a6dee993ce78"],
Cell[41161, 1335, 599, 19, 37, "Output",ExpressionUUID->"53037bb9-c48d-4960-b0af-55467441251b"]
}, Open  ]],
Cell[41775, 1357, 255, 6, 48, "Input",ExpressionUUID->"0ce825ef-0158-47c7-a87c-f171021c532b"],
Cell[CellGroupData[{
Cell[42055, 1367, 753, 23, 67, "Input",ExpressionUUID->"02d6597a-f059-4316-9bef-ea00877dced3"],
Cell[42811, 1392, 174, 3, 32, "Output",ExpressionUUID->"9f80f320-9c9e-4987-be02-0d7b4e3d0b41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43022, 1400, 885, 28, 67, "Input",ExpressionUUID->"d38c773f-2848-4d44-a499-fc537067cae2"],
Cell[43910, 1430, 172, 3, 32, "Output",ExpressionUUID->"c8fef3f0-3d72-4802-ad22-9bdbbfc58693"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44119, 1438, 538, 15, 67, "Input",ExpressionUUID->"43768b9c-b1e6-4d92-a223-70cf84b45ba0"],
Cell[44660, 1455, 262, 6, 50, "Output",ExpressionUUID->"11c93705-6fc3-44c9-a0f7-0f4ff330c26e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44959, 1466, 453, 15, 28, "Input",ExpressionUUID->"d956ce41-405c-488b-bf7c-56ce26b7d8d8"],
Cell[45415, 1483, 266, 6, 50, "Output",ExpressionUUID->"13cb0ab9-a0ae-4f08-b90d-f5a15f010352"]
}, Open  ]],
Cell[45696, 1492, 268, 5, 67, "Input",ExpressionUUID->"7392e63f-72ba-4719-b224-7401db03b7c4"],
Cell[CellGroupData[{
Cell[45989, 1501, 997, 32, 67, "Input",ExpressionUUID->"9e8f75a8-dd39-4f8a-8ad1-9b8f1c96dc5e"],
Cell[46989, 1535, 487, 15, 48, "Output",ExpressionUUID->"df33d95b-9803-4682-b81f-ff4aa35f4c3b"]
}, Open  ]],
Cell[47491, 1553, 255, 6, 48, "Input",ExpressionUUID->"87c25869-ca52-49bc-8f40-e659181622ad"],
Cell[CellGroupData[{
Cell[47771, 1563, 722, 22, 48, "Input",ExpressionUUID->"b6aee067-ca11-4393-ac29-84d91464be78"],
Cell[48496, 1587, 172, 3, 32, "Output",ExpressionUUID->"2e7f95e3-cbc8-47b4-80a8-99f99ccba1f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48705, 1595, 1160, 37, 48, "Input",ExpressionUUID->"025a9abf-c2a9-4775-be68-8f503072b9b8"],
Cell[49868, 1634, 197, 3, 32, "Output",ExpressionUUID->"b1295d41-16ee-4af2-ab24-0e0ea48599fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50102, 1642, 722, 22, 48, "Input",ExpressionUUID->"368d5f20-ce2f-40ea-8ce8-0a509b732a0e"],
Cell[50827, 1666, 171, 3, 32, "Output",ExpressionUUID->"af5fd3c7-c2ef-48fc-be0a-01d198a7871c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51035, 1674, 1152, 37, 48, "Input",ExpressionUUID->"3bba6432-5109-46a8-b098-13a74e36f2e6"],
Cell[52190, 1713, 173, 3, 32, "Output",ExpressionUUID->"1560a429-8df1-4164-833a-e43c4392b2fc"]
}, Open  ]],
Cell[52378, 1719, 209, 4, 28, "Input",ExpressionUUID->"5eb9f315-aeef-48fa-b774-66fd044308d6"],
Cell[CellGroupData[{
Cell[52612, 1727, 1774, 53, 143, "Input",ExpressionUUID->"13945db3-9303-427a-9f43-c78c6097d93f"],
Cell[54389, 1782, 9478, 178, 236, "Output",ExpressionUUID->"f36eb27e-2d27-487c-8093-bde5951c75a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63904, 1965, 800, 23, 86, "Input",ExpressionUUID->"7d063488-eda1-4bea-bcef-ce15735f2a3f"],
Cell[64707, 1990, 479, 15, 56, "Output",ExpressionUUID->"cb750873-7fe5-48cd-9876-fde729ef4625"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65223, 2010, 513, 15, 48, "Input",ExpressionUUID->"8526a285-4903-41d6-9f91-4f942dd616e8"],
Cell[65739, 2027, 236, 6, 54, "Output",ExpressionUUID->"6f692904-2e31-4195-a0ff-004ad9446128"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66012, 2038, 569, 16, 48, "Input",ExpressionUUID->"1fe1250d-3599-47a8-a467-6195b728e6d3"],
Cell[66584, 2056, 235, 5, 32, "Output",ExpressionUUID->"171de608-6966-4b1d-addd-1c4f5efcec99"]
}, Open  ]],
Cell[66834, 2064, 220, 5, 28, "Input",ExpressionUUID->"4ea7d1d3-fcde-4744-ba2e-dc2e253c7417"],
Cell[CellGroupData[{
Cell[67079, 2073, 394, 11, 28, "Input",ExpressionUUID->"939d3720-a7b8-4944-8b65-eeb500d97828"],
Cell[67476, 2086, 155, 3, 32, "Output",ExpressionUUID->"04b921d1-9a2a-4b9d-a50a-a9542474ee98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67668, 2094, 422, 13, 28, "Input",ExpressionUUID->"1ce880fe-99bd-44fa-938e-4eb975ffebe8"],
Cell[68093, 2109, 181, 3, 32, "Output",ExpressionUUID->"47511b9f-58b2-4dc9-9caf-4403fd591b00"]
}, Open  ]],
Cell[68289, 2115, 245, 5, 48, "Input",ExpressionUUID->"b41db473-ef8c-4afb-bfb7-999d8128a869"],
Cell[CellGroupData[{
Cell[68559, 2124, 571, 17, 28, "Input",ExpressionUUID->"93c82dc0-ab2b-4e49-bc78-aa8fb166f10e"],
Cell[69133, 2143, 261, 7, 54, "Output",ExpressionUUID->"4bd56979-eb3c-47d4-9ca9-624826049ee0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69431, 2155, 446, 13, 28, "Input",ExpressionUUID->"d7763905-6a0f-4ff0-82d3-49418910925d"],
Cell[69880, 2170, 259, 7, 34, "Output",ExpressionUUID->"bd583e57-6101-4bb0-a12f-49fb367e7abe"]
}, Open  ]],
Cell[70154, 2180, 329, 7, 67, "Input",ExpressionUUID->"cf1bceab-b679-4b73-b247-4cc22993bc51"],
Cell[CellGroupData[{
Cell[70508, 2191, 570, 17, 28, "Input",ExpressionUUID->"54074232-56d2-44dc-a76c-f6ae89ad39ed"],
Cell[71081, 2210, 214, 4, 32, "Output",ExpressionUUID->"f2c692a7-1ae1-4d38-bb61-a509aeee1ed1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71332, 2219, 879, 28, 48, "Input",ExpressionUUID->"4c4a7f73-1587-44f6-b227-ec599324d6cb"],
Cell[72214, 2249, 243, 5, 32, "Output",ExpressionUUID->"5316579b-016e-4001-9562-7c6512ab050e"]
}, Open  ]],
Cell[72472, 2257, 209, 4, 28, "Input",ExpressionUUID->"7301f6f3-61dd-4dd8-9228-34ebba3f0a45"],
Cell[CellGroupData[{
Cell[72706, 2265, 597, 18, 48, "Input",ExpressionUUID->"4e2966ed-6744-4d57-953e-e318fc565ca8"],
Cell[73306, 2285, 421, 13, 48, "Output",ExpressionUUID->"c4760022-f39c-443e-99bb-893f5a397a17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73764, 2303, 674, 18, 67, "Input",ExpressionUUID->"498c5dec-b333-4c68-a546-274fa5dc5934"],
Cell[74441, 2323, 25759, 442, 236, "Output",ExpressionUUID->"e65083c3-4d20-4b14-9938-5ee19bed5a0f"]
}, Open  ]],
Cell[100215, 2768, 154, 3, 28, "Input",ExpressionUUID->"3907f30d-9811-4adf-a906-e4c242ccfc6f"],
Cell[CellGroupData[{
Cell[100394, 2775, 660, 18, 48, "Input",ExpressionUUID->"f0d2f4d3-ee00-4630-b511-80316bd31dde"],
Cell[101057, 2795, 3390, 108, 136, "Output",ExpressionUUID->"f9f07b91-3624-4fa9-b566-e131e697167a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104484, 2908, 643, 18, 48, "Input",ExpressionUUID->"ee4094e1-d993-432e-b9c4-881e112bdb7b"],
Cell[105130, 2928, 33648, 571, 234, "Output",ExpressionUUID->"9cfe1406-22b6-4846-9e4e-9708eed6aaf7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138815, 3504, 2504, 69, 219, "Input",ExpressionUUID->"8cc3a457-4693-414f-8427-b04c5053e35e"],
Cell[141322, 3575, 16442, 313, 199, "Output",ExpressionUUID->"51993051-7663-454e-ad1f-e5a26d3df715"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157801, 3893, 1973, 53, 219, "Input",ExpressionUUID->"5c057b30-9199-46ae-992a-591f9a48be9c"],
Cell[159777, 3948, 22034, 418, 201, "Output",ExpressionUUID->"d33c07ae-6c66-4149-89af-55ca96874f61"]
}, Open  ]],
Cell[181826, 4369, 149, 3, 48, "Input",ExpressionUUID->"088c51b8-0723-438f-9922-8fd94f8a95e3"],
Cell[CellGroupData[{
Cell[182000, 4376, 1397, 40, 124, "Input",ExpressionUUID->"8928a0a9-7338-4e1f-ac85-ae9b305ab0c8"],
Cell[183400, 4418, 22337, 425, 218, "Output",ExpressionUUID->"ffe0d17b-f044-4b74-a2c9-6010dab79366"]
}, Open  ]]
}
]
*)


